Holographic neutron stars at finite temperature

We use gauge gravity duality to describe the strange metal phase of High $T_c$ superconductors.

==> Old/Untitled-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='WolframDesktop 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       161,          7]
NotebookDataLength[     52344,       1226]
NotebookOptionsPosition[     47712,       1139]
NotebookOutlinePosition[     48109,       1155]
CellTagsIndexPosition[     48066,       1152]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"temp", "[", 
   RowBox[{"d_", ",", "k_", ",", "L_", ",", "r0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"4", "Pi", " ", 
       RowBox[{"L", "^", "2"}]}], ")"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}], "r0"}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"L", "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "/", "r0"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.825078614511415*^9, 3.8250786700714197`*^9}, {
  3.8250803007268867`*^9, 3.825080314892683*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"fe909bbf-6ce4-4559-a53a-330bba92df3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"temp", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.825078676392499*^9, 3.825078700133808*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"474ad07b-63cb-4cf6-9e28-5aadc0a9cd50"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox[
    SuperscriptBox["L", "2"], "r0"], "+", 
   RowBox[{"3", " ", "r0"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["L", "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{{3.825078678106351*^9, 3.825078700613056*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"352c013f-c8f2-4df1-aea4-3ac7d6af1046"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Expand", "[", 
  FractionBox[
   RowBox[{
    FractionBox[
     SuperscriptBox["L", "2"], "r0"], "+", 
    RowBox[{"3", " ", "r0"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["L", "2"], " ", "\[Pi]"}]], "]"}]], "Input",
 CellChangeTimes->{{3.825079658540749*^9, 3.825079660197433*^9}},
 NumberMarks->False,
 CellLabel->"In[27]:=",ExpressionUUID->"e1b6adee-03cd-456a-bd55-e44d9ee3af86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "\[Pi]", " ", "r0"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "r0"}], 
    RowBox[{"4", " ", "\[Pi]", "  ", 
     SuperscriptBox["L", "2"]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.8250796823374653`*^9, 3.8250797109116697`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"0b17fa7c-d5d1-426d-b97b-fde9a6c18d7b"],

Cell["\\frac{3 \\text{r0}}{4 \\pi  L^2}+\\frac{1}{4 \\pi  \\text{r0}}", \
"Output",
 CellChangeTimes->{3.8250797112965918`*^9},
 CellLabel->
  "Out[28]//TeXForm=",ExpressionUUID->"77a53829-0fd1-4207-abfd-c1301435b06b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["L", "2"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "2"]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["L", "2"], " ", "\[Pi]", " ", "r0"}]], ",", 
   RowBox[{"L", "^", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8250795225005713`*^9, 3.825079553853269*^9}},
 NumberMarks->False,ExpressionUUID->"6b4954ac-fbfb-4021-8f48-5a2bf97b072a"],

Cell[BoxData[
 TemplateBox[{
  "Take", "seqs", 
   "\"Sequence specification (+n, -n, {+n}, {-n}, {m, n}, or {m, n, s}) \
expected at position \\!\\(\\*RowBox[{\\\"2\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"Take\\\", \\\"[\\\", \
RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"L\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"r0\\\", \\\"2\\\"]}]}], \
RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"L\\\", \\\"2\\\"], \\\" \
\\\", \\\"\[Pi]\\\", \\\" \\\", \\\"r0\\\"}]], \\\",\\\", \
SuperscriptBox[\\\"L\\\", \\\"2\\\"]}], \\\"]\\\"}]\\).\"", 2, 26, 1, 
   31305543768822419675, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.825079535482024*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a48d3638-fc8d-41b1-9537-782c401deeb0"],

Cell[BoxData[
 RowBox[{"Take", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["L", "2"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r0", "2"]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["L", "2"], " ", "\[Pi]", " ", "r0"}]], ",", 
   SuperscriptBox["L", "2"]}], "]"}]], "Output",
 CellChangeTimes->{3.8250787174172897`*^9, 3.825079535494779*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"e2fcbd8e-be3b-4051-9b82-421141c4b748"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"1", "-", 
   RowBox[{"2", 
    RowBox[{"M", "/", "r"}]}], "+", 
   RowBox[{"r", "^", "2"}]}], ")"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"46776522-5be4-482a-8cfe-8051bac96129"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"2", " ", "M"}], "r"], "+", 
  SuperscriptBox["r", "2"]}]], "Output",
 CellChangeTimes->{3.825079050506109*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ff56e61c-6c6d-4466-97b4-d215ee636287"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"], "+", 
      SuperscriptBox["r", "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "5.28825"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"M", ",", "0.", ",", "5."}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.82507907752811*^9, 3.825079109260923*^9}, {
  3.825079198256489*^9, 3.825079238790483*^9}},
 NumberMarks->False,
 CellLabel->"In[25]:=",ExpressionUUID->"17019bc4-e2ec-4477-96e6-9e0b4fd04c76"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`M$$ = 5., Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`M$$], 0., 5.}}, Typeset`size$$ = {860., {263., 268.}},
     Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`M$$ = 0.}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[1 - 2 $CellContext`M$$/$CellContext`r + $CellContext`r^2, \
{$CellContext`r, 0, 5.28825}], 
      "Specifications" :> {{$CellContext`M$$, 0., 5.}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{905., {308., 314.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.82507919872913*^9, 3.8250792393719397`*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"2828d465-9814-43df-ab9f-9011cee99b5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`M$$ = 4, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`M$$], 0., 3.}}, Typeset`size$$ = {645., {195., 200.}},
     Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`M$$ = 0.}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[1 - 2 $CellContext`M$$/$CellContext`r + $CellContext`r^2, \
{$CellContext`r, 0, 5.28825}], 
      "Specifications" :> {{$CellContext`M$$, 0., 3.}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{690., {254., 260.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Input",
 CellChangeTimes->{{3.8250791480913353`*^9, 3.825079149472867*^9}, {
  3.825079185956717*^9, 3.8250791865445766`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"beb76f50-a322-4aad-a09a-accb5eca25d1"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`M$$ = 4, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`M$$], 4}, 0., 3.}}, Typeset`size$$ = {
    360., {107., 111.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`M$$ = 4}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[1 - 2 $CellContext`M$$/$CellContext`r + $CellContext`r^2, \
{$CellContext`r, 0, 5.28825}], 
      "Specifications" :> {{{$CellContext`M$$, 4}, 0., 3.}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{405., {152., 158.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.8250791776754417`*^9, 3.825079195500168*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"2d60b4c9-dd14-4a6c-8224-2d1a28d7cf0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "*", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", 
      RowBox[{"M", "/", "r"}]}], "+", 
     RowBox[{"r", "^", "2"}]}], ")"}]}], "\[Equal]", "0"}]], "Input",
 CellChangeTimes->{{3.825078849170237*^9, 3.8250788589366837`*^9}, {
  3.8250788983434362`*^9, 3.8250788991253967`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"78935398-384c-49c1-aa08-4e6f5405cb03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", " ", "M"}], "r"], "+", 
     SuperscriptBox["r", "2"]}], ")"}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.825078859750595*^9, 3.825078901210058*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"83a8860e-0454-438e-be06-491773e8ab15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "M"}], "r"], "+", 
       SuperscriptBox["r", "2"]}], ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", "M", "}"}], ",", 
   TemplateBox[{},
    "Reals"]}], "]"}]], "Input",
 CellChangeTimes->{{3.8250789409264174`*^9, 3.8250789413483343`*^9}},
 NumberMarks->False,
 CellLabel->"In[15]:=",ExpressionUUID->"129daeb9-d38d-4435-9011-ef0337c2e139"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"M", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       SuperscriptBox["r", "3"]}], ")"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8250789037479973`*^9, 3.825078942265665*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"12dcaa13-2d09-49bd-8e7c-3bfd9aa57659"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "/.", "\[VeryThinSpace]", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "#1", "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
   "}"}]}]], "Input",
 NumberMarks->False,
 CellLabel->"In[13]:=",ExpressionUUID->"523d004f-aa34-46c0-a93e-a84c3676d617"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Root", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "#1", "+", 
      SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], "}"}]], "Output",\

 CellChangeTimes->{3.8250789084740477`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"06e6c4f8-e6ba-4309-9452-b6b784d15688"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"First", "[", 
  RowBox[{"{", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "#1", "+", 
       SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}], "}"}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[14]:=",ExpressionUUID->"75815574-2efd-4227-8d6b-ca78c846b0a6"],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "M"}], "+", "#1", "+", 
     SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{3.82507891019839*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"00eb68da-7c29-4930-b90a-a76037fc6771"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", " ", "M"}], "r"], "+", 
     SuperscriptBox["r", "2"]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", "r", "}"}], ",", 
   TemplateBox[{},
    "Reals"]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[9]:=",ExpressionUUID->"ab90a5ec-6cb5-455d-902c-9eacd0c29cbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"r", "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "#1", "+", 
        SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.825078861507451*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"a3531c2d-ef12-4b4c-b26b-0e9bef1dda26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"First", "[", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "#1", "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
   "}"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[10]:=",ExpressionUUID->"74156929-6dfc-4dde-bbc0-3d9e1d057957"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r", "\[Rule]", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "M"}], "+", "#1", "+", 
       SuperscriptBox["#1", "3"]}], "&"}], ",", "1"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8250788683804493`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"0318a4cb-b661-45ab-b455-339c3248321f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"temp", "[", 
  RowBox[{"2", ",", "1", ",", "1", ",", "r0"}], "]"}]], "Input",
 CellChangeTimes->{{3.825080321971714*^9, 3.825080329521172*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"9d1f0ea6-2b43-405d-a1d5-0c7219d46de8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox["1", "r0"], "+", 
   RowBox[{"3", " ", "r0"}]}], 
  RowBox[{"4", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.825080330046009*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"d9fc7a1d-3eba-44f0-bedd-125e1696e1fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"temp", "[", 
      RowBox[{"2", ",", "1", ",", "1", ",", "r0"}], "]"}], ",", 
     RowBox[{"temp", "[", 
      RowBox[{"2", ",", "0", ",", "1", ",", "r0"}], "]"}], ",", 
     RowBox[{"temp", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "r0"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r0", ",", "0", ",", 
     RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      TemplateBox[Association["boxes" -> FormBox[
          SubscriptBox[
           StyleBox["r", "TI"], "0"], TraditionalForm], "errors" -> {}, 
        "input" -> "r_{0}", "state" -> "Boxes"],
       "TeXAssistantTemplate"], ",", 
      TemplateBox[Association["boxes" -> FormBox[
          RowBox[{
            StyleBox["T", "TI"], "(", 
            SubscriptBox[
             StyleBox["r", "TI"], "0"], ")"}], TraditionalForm], 
        "errors" -> {}, "input" -> "T(r_{0})", "state" -> "TeX"],
       "TeXAssistantTemplate"]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Spherical Horizon\>\"", ",", "\"\<Planar Horizon\>\"", ",", 
      "\"\<Hyperbolic Horizon\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8250803418598833`*^9, 3.825080513301464*^9}, {
  3.825080574702551*^9, 3.825080686302382*^9}},
 NumberMarks->False,
 CellLabel->"In[59]:=",ExpressionUUID->"4bf9ceb4-9084-4050-86e6-497a9d047f19"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nc8Vf8fB3A7tJBEw4iW1ldbxutIRWlokK9RfRWKsoqWb6WEFF9JimSU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          "]]}, 
        Annotation[#, "Charting`Private`Tag$43591#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVyms0lAkYwPFhbIZWoTHmzSLkraVz1LZtzbo8T2opNkknRLmMa5PGUFsh
CQ27MZZRHaFk97gdXVaW2e3CbJKRSxfKShOmUUjueRkx2374n9+XvwU32itM
k0aj7frc/9LrddvfbEp2otz5lz2jg5ysh+rszXIDIS10zdrHpBOo/rAL7RZH
Q9uokiciPWCAGTlbK06CieptmVFkALx0OXu/RPwrpLCmvjpA8uF5oHjNZXER
tDS5DewlT4NXFPEyT3wTBFePN+8msyBn8kD1RXE93M/MvLOLvAL2jW66zkef
gNaSWO0h3ucv3iO4WvAv7EwKFtZ4S+DIX2FZmlZ9IIkLk5c8rYPOwZ06ZVwl
dPsdtos90QDn7GZotfsHwdBVFP4PNkGMreyCtGQE9DvDbm32bwFVyOEbcv44
WK2KqhByHwP3nrdndvgkbJYfadkqfgohE51S6c/TIFWd+bGzoAMy10uiS9Nm
IKJeJqtLeQ6aUsnms/GzkBdSttIoqAsMbNzbe/NUsM63f2YxrBt2FDn/Pi7+
BPKp3e24sweMx1pdkiSLMNFLrGftk0N+020N+iEaZlfGR/j49IKD6Vb1qlAN
JJczdp0s6APbPn1l4jFNrBGcqcwq6ofr5YaRNbF07LDO1d4jVsCp1wc7bNO0
0Cq1Y+3BS28gxmGL+5XzX+AWz95viwqUoCrazn2fvQR7BEInUeYAPBHkB534
TRtvcvbrNea8BY6r5aK8mIErvJu6y4XvoPkHTjkW6qC9gpZz/9gglFRd4igq
dfECK1KPPDkERlbreAEVSzHxyqH0TbxheKbBSCHufol57XkPswTvoYZxtPRJ
sx6e4OeOm8aOwDojfR63cRkqg9ey93M/wFjWDHPji+WYujCs9Tp8FKzS0+2i
efpYNeI6tsxvDBR+PS+d3+njM+stiu9Xj8OOgY65Gr4Bhn0dYpdbMg4nY8Mi
WR8MUOrtn7DVbAI8agvcWMcNcaPvcAWzeAJGP/FO0WcMkZ/q0uVoMgnFXcl/
8o+uwIxwhkojdxJUkY5BcfMrUGoarB5mToHpQo5/TDwT7y2m0W2ypuCta8Yj
hpYRPqveNiwymIYGshXMMozw0arwh5niaeAxSrUsdFiYIdlX3K/7ESRXVzs2
5LCQa/kqwF/0EdrtHRq9DIxRU2JnYqs9A7O8gr1BWcYopA+1Xjg9AzLPon16
LDaar+YEW9Mo4HIcysrOszGF7z2tG0fBoQ9tH19dZCP5XaiMTKBAUBy43fAS
G1sWYgqdEylI0kntP3WZjUyRaHt8MgWF3c0mXqVsLK98cH7oFwpexPlkf5Kw
sW3wm02yfArcbsfG7elho0nI8uPCuxTs4WvJ0uRsrLcxdSuuo8DX8iLrbi8b
QyZtzO5JKYg493c1qWTj9WSXh9MPKDjrRxudH2EjXk1khbZRUKcScUsX2Rgu
f1/r/JqCxhvmVT00ApeWzJ0L6KOglVul1qcTeDNKOzBeQUHPo87CBG0C5+Yt
tW+9pWA236TLU5/AzJV+PhZjFKg9rlunGRK4QRFh6zhBwRI6HLvDJPB5xU9q
3ykKmIe5BiRBoBknpyybosDEfDrQ34TABlpRwrU5Ciw7hDeyTQmMlF3bLZun
wCbdeKHRnMBl2betlAsUbLCvcJ+3IPCWj4xSqyn4D0p5Rs4=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$43591#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVlGk4FGofh23ZFbLMHDGWjlOESpuX+j+JVEokspZDiqmsbaS0WEI5Ks2b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          "]]}, 
        Annotation[#, "Charting`Private`Tag$43591#3"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        SubscriptBox["r", "0"], TraditionalForm], 
       FormBox[
        RowBox[{"T", "(", 
          SubscriptBox["r", "0"], ")"}], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> 
     NCache[{{0, 2 Pi}, {-1.0934387560480001`, 2.637766414187097}}, {{
        0, 6.283185307179586}, {-1.0934387560480001`, 2.637766414187097}}], 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"Spherical Horizon\"", "\"Planar Horizon\"", 
       "\"Hyperbolic Horizon\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.825080333454652*^9, 3.8250804790550747`*^9}, 
   3.825080520216653*^9, {3.8250805928851013`*^9, 3.8250806057625847`*^9}, {
   3.825080636510996*^9, 3.825080686912346*^9}, {3.8250808234755983`*^9, 
   3.82508086551161*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"bf354bbe-55eb-48d2-9d86-891f35b2d152"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<duality3.pdf\>\"", ",", "%"}], "]"}]], "Input",
 CellChangeTimes->{{3.825080825808855*^9, 3.8250808640918913`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"4967bf6f-e7b0-401b-937c-619ea53291ff"],

Cell[BoxData["\<\"duality3.pdf\"\>"], "Output",
 CellChangeTimes->{{3.825080841743958*^9, 3.825080867062914*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"8ba57d96-48b8-4e98-a532-9f3bced85015"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SystemOpen", "[", 
  RowBox[{"DirectoryName", "[", 
   RowBox[{"AbsoluteFileName", "[", "\"\<duality3.pdf\>\"", "]"}], "]"}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[61]:=",ExpressionUUID->"7eabd776-d698-45ad-9d18-55ad5a856acc"],

Cell["temperatura critica esta dada pot", "Text",
 CellChangeTimes->{{3.825097850222171*^9, 
  3.8250978572418127`*^9}},ExpressionUUID->"fc0c2a9d-0bfa-4235-aba6-\
f8bcf32be813"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tc", "[", 
   RowBox[{"d_", ",", "L_"}], "]"}], ":=", 
  RowBox[{"d", "/", 
   RowBox[{"(", 
    RowBox[{"2", "*", "Pi", "*", "L"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.825097859819007*^9, 3.825097878074127*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"be5857c4-ccfb-4193-8b48-43823812bd27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tc", "[", 
  RowBox[{"2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.82509788279422*^9, 3.825097884721404*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"6a85bbb0-70f1-49a3-9827-c799f19513d2"],

Cell[BoxData[
 FractionBox["1", "\[Pi]"]], "Output",
 CellChangeTimes->{3.825097885077928*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b0f1e54c-cce8-4433-b6bb-b06789e0cc61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  FractionBox["1", "\[Pi]"], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[64]:=",ExpressionUUID->"4d59b0c6-70ac-453d-967c-eab8e121ee8e"],

Cell[BoxData["0.3183098861837907`"], "Output",
 CellChangeTimes->{3.8250978865330687`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"dba196b2-73d0-43bd-83f0-95980dc225cd"]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{11, Automatic}, {Automatic, 25}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dde67fcf-729b-43a2-b2f9-04f3e1913f87"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[561, 20, 751, 22, 30, "Input",ExpressionUUID->"fe909bbf-6ce4-4559-a53a-330bba92df3f"],
Cell[CellGroupData[{
Cell[1337, 46, 264, 5, 30, "Input",ExpressionUUID->"474ad07b-63cb-4cf6-9e28-5aadc0a9cd50"],
Cell[1604, 53, 351, 9, 63, "Output",ExpressionUUID->"352c013f-c8f2-4df1-aea4-3ac7d6af1046"]
}, Open  ]],
Cell[1970, 65, 411, 11, 60, "Input",ExpressionUUID->"e1b6adee-03cd-456a-bd55-e44d9ee3af86"],
Cell[CellGroupData[{
Cell[2406, 80, 409, 10, 49, InheritFromParent,ExpressionUUID->"0b17fa7c-d5d1-426d-b97b-fde9a6c18d7b"],
Cell[2818, 92, 218, 4, 45, "Output",ExpressionUUID->"77a53829-0fd1-4207-abfd-c1301435b06b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3073, 101, 446, 12, 52, "Input",ExpressionUUID->"6b4954ac-fbfb-4021-8f48-5a2bf97b072a"],
Cell[3522, 115, 806, 16, 46, "Message",ExpressionUUID->"a48d3638-fc8d-41b1-9537-782c401deeb0"],
Cell[4331, 133, 457, 12, 55, "Output",ExpressionUUID->"e2fcbd8e-be3b-4051-9b82-421141c4b748"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4825, 150, 229, 6, 30, "Input",ExpressionUUID->"46776522-5be4-482a-8cfe-8051bac96129"],
Cell[5057, 158, 250, 6, 50, "Output",ExpressionUUID->"ff56e61c-6c6d-4466-97b4-d215ee636287"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5344, 169, 604, 16, 47, "Input",ExpressionUUID->"17019bc4-e2ec-4477-96e6-9e0b4fd04c76"],
Cell[5951, 187, 1647, 33, 641, "Output",ExpressionUUID->"2828d465-9814-43df-ab9f-9011cee99b5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7635, 225, 1697, 34, 529, InheritFromParent,ExpressionUUID->"beb76f50-a322-4aad-a09a-accb5eca25d1"],
Cell[9335, 261, 1662, 34, 329, "Output",ExpressionUUID->"2d60b4c9-dd14-4a6c-8224-2d1a28d7cf0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11034, 300, 412, 10, 30, "Input",ExpressionUUID->"78935398-384c-49c1-aa08-4e6f5405cb03"],
Cell[11449, 312, 360, 9, 50, "Output",ExpressionUUID->"83a8860e-0454-438e-be06-491773e8ab15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11846, 326, 517, 15, 47, "Input",ExpressionUUID->"129daeb9-d38d-4435-9011-ef0337c2e139"],
Cell[12366, 343, 379, 10, 50, "Output",ExpressionUUID->"12dcaa13-2d09-49bd-8e7c-3bfd9aa57659"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12782, 358, 464, 14, 33, "Input",ExpressionUUID->"523d004f-aa34-46c0-a93e-a84c3676d617"],
Cell[13249, 374, 366, 11, 37, "Output",ExpressionUUID->"06e6c4f8-e6ba-4309-9452-b6b784d15688"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13652, 390, 382, 12, 33, "Input",ExpressionUUID->"75815574-2efd-4227-8d6b-ca78c846b0a6"],
Cell[14037, 404, 332, 9, 37, "Output",ExpressionUUID->"00eb68da-7c29-4930-b90a-a76037fc6771"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14406, 418, 387, 12, 47, "Input",ExpressionUUID->"ab90a5ec-6cb5-455d-902c-9eacd0c29cbc"],
Cell[14796, 432, 431, 13, 37, "Output",ExpressionUUID->"a3531c2d-ef12-4b4c-b26b-0e9bef1dda26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15264, 450, 452, 14, 33, "Input",ExpressionUUID->"74156929-6dfc-4dde-bbc0-3d9e1d057957"],
Cell[15719, 466, 403, 12, 37, "Output",ExpressionUUID->"0318a4cb-b661-45ab-b455-339c3248321f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16159, 483, 246, 4, 30, "Input",ExpressionUUID->"9d1f0ea6-2b43-405d-a1d5-0c7219d46de8"],
Cell[16408, 489, 267, 7, 58, "Output",ExpressionUUID->"d9fc7a1d-3eba-44f0-bedd-125e1696e1fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16712, 501, 1523, 38, 99, "Input",ExpressionUUID->"4bf9ceb4-9084-4050-86e6-497a9d047f19"],
Cell[18238, 541, 27367, 532, 247, "Output",ExpressionUUID->"bf354bbe-55eb-48d2-9d86-891f35b2d152"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45642, 1078, 248, 4, 30, "Input",ExpressionUUID->"4967bf6f-e7b0-401b-937c-619ea53291ff"],
Cell[45893, 1084, 192, 2, 34, "Output",ExpressionUUID->"8ba57d96-48b8-4e98-a532-9f3bced85015"]
}, Open  ]],
Cell[46100, 1089, 269, 6, 30, "Input",ExpressionUUID->"7eabd776-d698-45ad-9d18-55ad5a856acc"],
Cell[46372, 1097, 177, 3, 35, "Text",ExpressionUUID->"fc0c2a9d-0bfa-4235-aba6-f8bcf32be813"],
Cell[46552, 1102, 333, 8, 30, "Input",ExpressionUUID->"be5857c4-ccfb-4193-8b48-43823812bd27"],
Cell[CellGroupData[{
Cell[46910, 1114, 222, 4, 30, "Input",ExpressionUUID->"6a85bbb0-70f1-49a3-9827-c799f19513d2"],
Cell[47135, 1120, 173, 3, 51, "Output",ExpressionUUID->"b0f1e54c-cce8-4433-b6bb-b06789e0cc61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47345, 1128, 179, 4, 48, "Input",ExpressionUUID->"4d59b0c6-70ac-453d-967c-eab8e121ee8e"],
Cell[47527, 1134, 169, 2, 57, "Output",ExpressionUUID->"dba196b2-73d0-43bd-83f0-95980dc225cd"]
}, Open  ]]
}
]
*)



==> Old/Untitled-2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='WolframDesktop 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       161,          7]
NotebookDataLength[     47808,       1023]
NotebookOptionsPosition[     45807,        982]
NotebookOutlinePosition[     46211,        998]
CellTagsIndexPosition[     46168,        995]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", 
     RowBox[{"x", "^", "2"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8328734733932905`*^9, 3.83287350478412*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"25704d92-00a4-4b03-86b0-67feec314a85"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk0VW0bBnAkU6+xkQ7CSUQnKaXBeyWiRGVKSuYiRSgVDehDKkODjkIo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       "]]},
     Annotation[#, "Charting`Private`Tag$6939#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.9999999999999998}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8328735947051263`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"1f26ad26-dd20-4129-a7a2-4ef16f685538"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], "]"}], ",", 
        RowBox[{"x", "<=", "1."}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.", ",", 
        RowBox[{"x", ">", "1"}]}], "}"}]}], "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1.2"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8328736011206656`*^9, 3.8328738174964075`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"29bb50e2-68f7-4985-b859-93ed3ec1edfa"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1gk0VWsbB3CVJLd7M0WliDKlKIREf6FBJUWDq0J0uiRE0yddMpQhs+hc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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQ3a68zHYi4wd7Bij4bz//bzcTgn9ndmOBAQuCPy3Y
LaySHcHnOnxekZsPwZ81/dur5fwIvlaO7BYXQQTfSzTbrU4Ewe9MZ8v+KIXg
c/DYbrmujuCzh65yW+KI4LM8b8m2LUXws3Tu+TZeRfDFt3puemT7Ec43iI9c
Hzofwf9n2m577x+CLxxw3Lcl7ROcP7V79Tfr4wh+Q1zz5dcnEPwsw+gNs08h
+HbXubJ+n0XwXyhl3d11BcG32qVxxPIRgn/vxdKJ5n8R/BO7a/Oe/0PwN/WF
ek9n+Aznt5uwsn5nRvANGlIqtnEh+E3iyvGmEgh+zqtf1k8lEfywvZckpkoj
+NrJTZe+yCH4V9Y9dN2iiuDva9yplKKO4K8MmfhfWBPBr/vlsLNYB8HPOCsx
TVkPwQ9a8KHosj6Cb1N8wr/ZEMFXd1ugY2yM4AMAY4ygkw==
       "]]},
     Annotation[#, "Charting`Private`Tag$16088#1"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{456.00000000000006`, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.2}, {0., 0.9999999999999997}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8328736529838133`*^9, 3.832873818010661*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"77607951-510c-439c-8f86-df14291a27a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cero", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "x_", "]"}], "=", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.832873832849492*^9, 3.8328739052398453`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"4ef46be4-5417-4377-bca8-38879d256527"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJxN0X0s1AEYB/A7Jdyu1OVIMiNMWZxFdacVlx21FFbDrV26RqlG1/VipOhc
KeWs9OZ1zY2c6cYmaia0nJfzNrXDilrE1eXd4c65amu/7z3bs2ef7bvvP48z
PzEi1oxEIoX+3X/X92KyOYk0tZ/0f6TkhcJAMmzzSLhLZAbP1lw4s8Ycrtbz
2qgUmHHnwAN7G9iziErf6QG7KItc48LgDkqqWFIGL1mPsGYW4Y2j2fvqQ6YJ
jxfMig4Ww2yHb47rp+DI65lLz4NnCEdXCrdmFcJfpWMvan7DLjfp/JKgWcJq
J+XV9sdwQU7LQNQoTBlJviHznyNsMNRe87sPV+heVYu+wxyF2p/JnCccy620
97gLB/RsZw4Ow8VUn8oPDC3ht57T/MuZcNPm+bh7Q3BoT/q7Aa8FwrlnW6M1
YjhG8TRkjwrepJWJf7kvEs6ySFrNT4VFw52qDV3w7rwvmgy3JcIqV5+wkynw
8pW1lsIO+HN5CfmQi45woLT5KFcIP0xw0/Q2w0UO7HaqvZ6wt2RsOS0eThnl
COoa4cNm3qxttGX8Y5IbTubDooYAWUEdnH5MHimwMhBmdao4VqfgYXpQhmUt
bOXGtA20WCE8YTuu3suDo7qdaJfksDwyP3OdEW5q7glIOG5Efi471KIUbuli
MxLLYN9yLU31Erbm8fpLK0zyih2nOVWwX74ySVwP09gU6ao+OG1Lw+3zH+EJ
rSC+7xPcVjHgVdJvkqeXv2EPwZPjwd3pavjEe32V+ifcXijPDdfApRF2XOdJ
mFf/Y6RxDlY+yVN4aGGW4IgsZwGmu79OjNHBt0jnIlr18NSgox/DYNJf02v3
bMWkXyLWGY3wH3v1SR4=
       "]]},
     Annotation[#, "Charting`Private`Tag$17622#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 2}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.832873890790896*^9, 3.8328739055427485`*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"60fdc327-d9da-4733-ae2b-456d5eaa8591"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"circ", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "-", 
      RowBox[{"x", "^", "2"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8328739217198815`*^9, 3.832873934303713*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5beefe19-c5dc-43d4-8317-aeb416fcae66"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1nk0VW0bBnAkU6+xkQ7CSUQnKaXBeyWiRGVKSuYiRSgVDehDKkODjkIo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       "]]},
     Annotation[#, "Charting`Private`Tag$18298#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.9999999999999998}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.832873929192213*^9, 3.832873934610769*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"af8d47f3-4a10-4de0-bd16-b02598106a73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"circ", ",", "cero", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8328738251049438`*^9, 3.8328738270480356`*^9}, {
  3.832873938991225*^9, 3.832874063863381*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"033abdab-1e87-4c91-a681-b3a33451bd80"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1nk0VW0bBnAkU6+xkQ7CSUQnKaXBeyWiRGVKSuYiRSgVDehDKkODjkIo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        "]]},
      Annotation[#, "Charting`Private`Tag$18298#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxN0X0s1AEYB/A7Jdyu1OVIMiNMWZxFdacVlx21FFbDrV26RqlG1/VipOhc
KeWs9OZ1zY2c6cYmaia0nJfzNrXDilrE1eXd4c65amu/7z3bs2ef7bvvP48z
PzEi1oxEIoX+3X/X92KyOYk0tZ/0f6TkhcJAMmzzSLhLZAbP1lw4s8Ycrtbz
2qgUmHHnwAN7G9iziErf6QG7KItc48LgDkqqWFIGL1mPsGYW4Y2j2fvqQ6YJ
jxfMig4Ww2yHb47rp+DI65lLz4NnCEdXCrdmFcJfpWMvan7DLjfp/JKgWcJq
J+XV9sdwQU7LQNQoTBlJviHznyNsMNRe87sPV+heVYu+wxyF2p/JnCccy620
97gLB/RsZw4Ow8VUn8oPDC3ht57T/MuZcNPm+bh7Q3BoT/q7Aa8FwrlnW6M1
YjhG8TRkjwrepJWJf7kvEs6ySFrNT4VFw52qDV3w7rwvmgy3JcIqV5+wkynw
8pW1lsIO+HN5CfmQi45woLT5KFcIP0xw0/Q2w0UO7HaqvZ6wt2RsOS0eThnl
COoa4cNm3qxttGX8Y5IbTubDooYAWUEdnH5MHimwMhBmdao4VqfgYXpQhmUt
bOXGtA20WCE8YTuu3suDo7qdaJfksDwyP3OdEW5q7glIOG5Efi471KIUbuli
MxLLYN9yLU31Erbm8fpLK0zyih2nOVWwX74ySVwP09gU6ao+OG1Lw+3zH+EJ
rSC+7xPcVjHgVdJvkqeXv2EPwZPjwd3pavjEe32V+ifcXijPDdfApRF2XOdJ
mFf/Y6RxDlY+yVN4aGGW4IgsZwGmu79OjNHBt0jnIlr18NSgox/DYNJf02v3
bMWkXyLWGY3wH3v1SR4=
        "]]},
      Annotation[#, "Charting`Private`Tag$17622#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.832874028496735*^9, 3.832874064573955*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"5cdd2e4a-7200-4618-8fce-fe73bdde4f26"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%36", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "[", "T", "]"}], ",", 
      RowBox[{"HoldForm", "[", "M", "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "None"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"GrayLevel", "[", "0", "]"}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.832874187120143*^9, 3.8328741873035765`*^9}, {
  3.832874231512108*^9, 3.832874256727482*^9}, {3.832874318383191*^9, 
  3.832874321343614*^9}},
 NumberMarks->False,
 CellLabel->"In[42]:=",ExpressionUUID->"063bfe02-742e-48f5-bc30-84f70a86d676"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1nk0VW0bBnAkU6+xkQ7CSUQnKaXBeyWiRGVKSuYiRSgVDehDKkODjkIo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        "]]},
      Annotation[#, "Charting`Private`Tag$18298#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxN0X0s1AEYB/A7Jdyu1OVIMiNMWZxFdacVlx21FFbDrV26RqlG1/VipOhc
KeWs9OZ1zY2c6cYmaia0nJfzNrXDilrE1eXd4c65amu/7z3bs2ef7bvvP48z
PzEi1oxEIoX+3X/X92KyOYk0tZ/0f6TkhcJAMmzzSLhLZAbP1lw4s8Ycrtbz
2qgUmHHnwAN7G9iziErf6QG7KItc48LgDkqqWFIGL1mPsGYW4Y2j2fvqQ6YJ
jxfMig4Ww2yHb47rp+DI65lLz4NnCEdXCrdmFcJfpWMvan7DLjfp/JKgWcJq
J+XV9sdwQU7LQNQoTBlJviHznyNsMNRe87sPV+heVYu+wxyF2p/JnCccy620
97gLB/RsZw4Ow8VUn8oPDC3ht57T/MuZcNPm+bh7Q3BoT/q7Aa8FwrlnW6M1
YjhG8TRkjwrepJWJf7kvEs6ySFrNT4VFw52qDV3w7rwvmgy3JcIqV5+wkynw
8pW1lsIO+HN5CfmQi45woLT5KFcIP0xw0/Q2w0UO7HaqvZ6wt2RsOS0eThnl
COoa4cNm3qxttGX8Y5IbTubDooYAWUEdnH5MHimwMhBmdao4VqfgYXpQhmUt
bOXGtA20WCE8YTuu3suDo7qdaJfksDwyP3OdEW5q7glIOG5Efi471KIUbuli
MxLLYN9yLU31Erbm8fpLK0zyih2nOVWwX74ySVwP09gU6ao+OG1Lw+3zH+EJ
rSC+7xPcVjHgVdJvkqeXv2EPwZPjwd3pavjEe32V+ifcXijPDdfApRF2XOdJ
mFf/Y6RxDlY+yVN4aGGW4IgsZwGmu79OjNHBt0jnIlr18NSgox/DYNJf02v3
bMWkXyLWGY3wH3v1SR4=
        "]]},
      Annotation[#, "Charting`Private`Tag$17622#1"]& ]}, {}}, 
   GeometricTransformationBox[
    InsetBox["", {1.05851968501728, 0.11145136214606488}, {Left, Baseline},
     Alignment->{Left, Top}], {{{{0.9993747271102865, 
      0.040972788890442695`}, {-0.030511831073621085`, 
      0.9993747271102865}}, {-0.004630199140086777, 0.03349575471555455}}}], 
   StyleBox[InsetBox[Cell[TextData[Cell[BoxData[
      FormBox[
       SubscriptBox["T", "c"], TraditionalForm]],ExpressionUUID->
      "19fee80e-88ef-4acb-8bdf-929728f312ca"]],
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left,ExpressionUUID->
      "4f4c467d-71db-4e44-a61f-ed56fffd7ed5"], \
{1.0512617212428759, 0.08117888773633908}, {Left, Baseline},
     BoxID -> "Text8",
     Alignment->{Left, Top}],
    FontSize->12,
    FontWeight->Bold,
    Background->GrayLevel[1.]], 
   PointBox[{1.0004559743980028`, 0.006019641055050151}]},
  BoxID -> "Text9",
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["T", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["M", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{0.5, 15.050781}, {0.5, 17.171875}},
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->None,
  PlotRange->{{-0.041666666241496605`, 
   2.0416666458333332`}, {-0.05555555555555555, 1.0555555555555554`}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->None]], "Input",
 CellChangeTimes->{{3.8328743881007357`*^9, 
  3.8328744794688473`*^9}},ExpressionUUID->"cdf9cf65-5580-4a28-8837-\
615eae6a445b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%36", ",", 
   RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[37]:=",ExpressionUUID->"76fa9f39-b982-4195-a2d6-fc0b0f3a8c6b"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1nk0VW0bBnAkU6+xkQ7CSUQnKaXBeyWiRGVKSuYiRSgVDehDKkODjkIo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        "]]},
      Annotation[#, "Charting`Private`Tag$18298#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJxN0X0s1AEYB/A7Jdyu1OVIMiNMWZxFdacVlx21FFbDrV26RqlG1/VipOhc
KeWs9OZ1zY2c6cYmaia0nJfzNrXDilrE1eXd4c65amu/7z3bs2ef7bvvP48z
PzEi1oxEIoX+3X/X92KyOYk0tZ/0f6TkhcJAMmzzSLhLZAbP1lw4s8Ycrtbz
2qgUmHHnwAN7G9iziErf6QG7KItc48LgDkqqWFIGL1mPsGYW4Y2j2fvqQ6YJ
jxfMig4Ww2yHb47rp+DI65lLz4NnCEdXCrdmFcJfpWMvan7DLjfp/JKgWcJq
J+XV9sdwQU7LQNQoTBlJviHznyNsMNRe87sPV+heVYu+wxyF2p/JnCccy620
97gLB/RsZw4Ow8VUn8oPDC3ht57T/MuZcNPm+bh7Q3BoT/q7Aa8FwrlnW6M1
YjhG8TRkjwrepJWJf7kvEs6ySFrNT4VFw52qDV3w7rwvmgy3JcIqV5+wkynw
8pW1lsIO+HN5CfmQi45woLT5KFcIP0xw0/Q2w0UO7HaqvZ6wt2RsOS0eThnl
COoa4cNm3qxttGX8Y5IbTubDooYAWUEdnH5MHimwMhBmdao4VqfgYXpQhmUt
bOXGtA20WCE8YTuu3suDo7qdaJfksDwyP3OdEW5q7glIOG5Efi471KIUbuli
MxLLYN9yLU31Erbm8fpLK0zyih2nOVWwX74ySVwP09gU6ao+OG1Lw+3zH+EJ
rSC+7xPcVjHgVdJvkqeXv2EPwZPjwd3pavjEe32V+ifcXijPDdfApRF2XOdJ
mFf/Y6RxDlY+yVN4aGGW4IgsZwGmu79OjNHBt0jnIlr18NSgox/DYNJf02v3
bMWkXyLWGY3wH3v1SR4=
        "]]},
      Annotation[#, "Charting`Private`Tag$17622#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8328741144571085`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"66541898-de65-4028-9fb5-8b712887e2ed"]
}, Open  ]],

Cell[BoxData["TicksStyle"], "Input",
 CellChangeTimes->{{3.832874148352656*^9, 
  3.8328741507602663`*^9}},ExpressionUUID->"69ab9b3f-2d6f-4293-b3ce-\
05a0c47a6927"],

Cell[BoxData["Ticks"], "Input",
 CellChangeTimes->{{3.8328742096251583`*^9, 
  3.8328742124296837`*^9}},ExpressionUUID->"0ce57abb-7e5d-45fb-b64c-\
4096ffb68d24"]
},
WindowSize->{571.8, 524.4},
WindowMargins->{{284.4, Automatic}, {18, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 13, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9f89814e-e850-4f8a-8444-932c895b0c9e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[583, 22, 367, 9, 28, "Input",ExpressionUUID->"25704d92-00a4-4b03-86b0-67feec314a85"],
Cell[953, 33, 5697, 112, 236, "Output",ExpressionUUID->"1f26ad26-dd20-4129-a7a2-4ef16f685538"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6687, 150, 697, 19, 48, "Input",ExpressionUUID->"29bb50e2-68f7-4985-b859-93ed3ec1edfa"],
Cell[7387, 171, 6128, 120, 294, "Output",ExpressionUUID->"77607951-510c-439c-8f86-df14291a27a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13552, 296, 423, 10, 28, "Input",ExpressionUUID->"4ef46be4-5417-4377-bca8-38879d256527"],
Cell[13978, 308, 2606, 62, 230, "Output",ExpressionUUID->"60fdc327-d9da-4733-ae2b-456d5eaa8591"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16621, 375, 452, 11, 28, "Input",ExpressionUUID->"5beefe19-c5dc-43d4-8317-aeb416fcae66"],
Cell[17076, 388, 5700, 112, 236, "Output",ExpressionUUID->"af8d47f3-4a10-4de0-bd16-b02598106a73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22813, 505, 334, 6, 28, "Input",ExpressionUUID->"033abdab-1e87-4c91-a681-b3a33451bd80"],
Cell[23150, 513, 6749, 132, 236, "Output",ExpressionUUID->"5cdd2e4a-7200-4618-8fce-fe73bdde4f26"]
}, Open  ]],
Cell[29914, 648, 726, 17, 48, "Input",ExpressionUUID->"063bfe02-742e-48f5-bc30-84f70a86d676"],
Cell[30643, 667, 7850, 159, 243, InheritFromParent,ExpressionUUID->"cdf9cf65-5580-4a28-8837-615eae6a445b"],
Cell[CellGroupData[{
Cell[38518, 830, 219, 5, 28, "Input",ExpressionUUID->"76fa9f39-b982-4195-a2d6-fc0b0f3a8c6b"],
Cell[38740, 837, 6720, 132, 239, "Output",ExpressionUUID->"66541898-de65-4028-9fb5-8b712887e2ed"]
}, Open  ]],
Cell[45475, 972, 164, 3, 28, "Input",ExpressionUUID->"69ab9b3f-2d6f-4293-b3ce-05a0c47a6927"],
Cell[45642, 977, 161, 3, 28, "Input",ExpressionUUID->"0ce57abb-7e5d-45fb-b64c-4096ffb68d24"]
}
]
*)

(* End of internal cache information *)



==> Old/Untitled-3bosons.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='WolframDesktop 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       161,          7]
NotebookDataLength[     39064,        875]
NotebookOptionsPosition[     36595,        824]
NotebookOutlinePosition[     37000,        840]
CellTagsIndexPosition[     36957,        837]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"GridGraph", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], ",", 
    RowBox[{"VertexSize", "\[Rule]", "0.08"}], ",", 
    RowBox[{"EdgeStyle", "\[Rule]", "Dashed"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8356021715607057`*^9, 3.83560217463089*^9}, {
  3.835602541853383*^9, 3.8356025772287188`*^9}, {3.835602631323427*^9, 
  3.835602632291255*^9}, {3.835602751795632*^9, 3.8356027828517904`*^9}, {
  3.8356037965451345`*^9, 3.8356037973936625`*^9}, {3.8358716292107944`*^9, 
  3.8358716331165886`*^9}},ExpressionUUID->"cda586e6-dcc8-4f25-9c84-\
a7aebb2112e0"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16}, {Null, 
       SparseArray[
       Automatic, {16, 16}, 0, {
        1, {{0, 2, 5, 8, 10, 13, 17, 21, 24, 27, 31, 35, 38, 40, 43, 46, 
          48}, {{2}, {5}, {1}, {3}, {6}, {2}, {4}, {7}, {3}, {8}, {1}, {6}, {
          9}, {2}, {5}, {7}, {10}, {3}, {6}, {8}, {11}, {4}, {7}, {12}, {5}, {
          10}, {13}, {6}, {9}, {11}, {14}, {7}, {10}, {12}, {15}, {8}, {11}, {
          16}, {9}, {14}, {10}, {13}, {15}, {11}, {14}, {16}, {12}, {15}}}, 
         Pattern}]}, {
      GraphLayout -> {"GridEmbedding", "Dimension" -> {4, 4}}, 
       VertexSize -> {0.08}}]]}, 
    TagBox[
     GraphicsGroupBox[
      GraphicsComplexBox[{{1., 1.}, {1., 2.}, {1., 3.}, {1., 4.}, {2., 1.}, {
       2., 2.}, {2., 3.}, {2., 4.}, {3., 1.}, {3., 2.}, {3., 3.}, {3., 4.}, {
       4., 1.}, {4., 2.}, {4., 3.}, {4., 4.}}, {
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
         ArrowBox[{{1, 2}, {1, 5}, {2, 3}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5,
           6}, {5, 9}, {6, 7}, {6, 10}, {7, 8}, {7, 11}, {8, 12}, {9, 10}, {9,
           13}, {10, 11}, {10, 14}, {11, 12}, {11, 15}, {12, 16}, {13, 14}, {
          14, 15}, {15, 16}}, 0.04]}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
         DiskBox[1, 0.04], DiskBox[2, 0.04], DiskBox[3, 0.04], 
         DiskBox[4, 0.04], DiskBox[5, 0.04], DiskBox[6, 0.04], 
         DiskBox[7, 0.04], DiskBox[8, 0.04], DiskBox[9, 0.04], 
         DiskBox[10, 0.04], DiskBox[11, 0.04], DiskBox[12, 0.04], 
         DiskBox[13, 0.04], DiskBox[14, 0.04], DiskBox[15, 0.04], 
         DiskBox[16, 0.04]}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.8356025452292504`*^9, 3.835602577478243*^9}, 
   3.835602632853313*^9, {3.83560275231243*^9, 3.8356027833711653`*^9}, 
   3.835603797682435*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"dfd46ac7-83af-429b-b2e3-102dbddf99d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ab", "=", 
  RowBox[{"GridGraph", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], ",", 
    RowBox[{"VertexSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", 
        RowBox[{
         RowBox[{"(", "0.08", ")"}], "*", "3"}]}], ",", 
       RowBox[{"2", "\[Rule]", 
        RowBox[{
         RowBox[{"(", "0.08", ")"}], "*", "4"}]}], ",", 
       RowBox[{"3", "\[Rule]", "0"}], ",", 
       RowBox[{"4", "\[Rule]", "0"}], ",", 
       RowBox[{"5", "\[Rule]", "0"}], ",", 
       RowBox[{"6", "\[Rule]", "0"}], ",", 
       RowBox[{"7", "\[Rule]", 
        RowBox[{
         RowBox[{"(", "0.08", ")"}], "*", "2"}]}], ",", 
       RowBox[{"8", "\[Rule]", "0"}], ",", 
       RowBox[{"9", "\[Rule]", "0"}], ",", 
       RowBox[{"10", "\[Rule]", "0"}], ",", 
       RowBox[{"11", "\[Rule]", "0"}], ",", 
       RowBox[{"12", "\[Rule]", "0"}], ",", 
       RowBox[{"13", "\[Rule]", 
        RowBox[{
         RowBox[{"(", "0.08", ")"}], "*", "2"}]}], ",", 
       RowBox[{"14", "\[Rule]", "0"}], ",", 
       RowBox[{"15", "\[Rule]", "0"}], ",", 
       RowBox[{"16", "\[Rule]", 
        RowBox[{
         RowBox[{"(", "0.08", ")"}], "*", "5"}]}]}], "}"}]}], ",", 
    RowBox[{"VertexLabels", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<3\>\"", ",", "Center"}], "]"}]}], ",", 
       RowBox[{"2", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<4\>\"", ",", "Center"}], "]"}]}], ",", 
       RowBox[{"7", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<2\>\"", ",", "Center"}], "]"}]}], ",", 
       RowBox[{"13", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<2\>\"", ",", "Center"}], "]"}]}], ",", 
       RowBox[{"16", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"\"\<5\>\"", ",", "Center"}], "]"}]}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.835602841562875*^9, 3.8356028985870266`*^9}, {
  3.8356029542831516`*^9, 3.835603002866744*^9}, {3.8356030589239235`*^9, 
  3.8356031128665447`*^9}, {3.8356031754277053`*^9, 3.8356031837385297`*^9}, {
  3.8356032149716015`*^9, 3.8356033624421353`*^9}, {3.8356034904197927`*^9, 
  3.8356036062023025`*^9}, {3.835603792682*^9, 3.835603793810636*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d674bf42-fb2a-48d5-8ee2-892133c8097d"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16}, {Null, 
       SparseArray[
       Automatic, {16, 16}, 0, {
        1, {{0, 2, 5, 8, 10, 13, 17, 21, 24, 27, 31, 35, 38, 40, 43, 46, 
          48}, {{2}, {5}, {1}, {3}, {6}, {2}, {4}, {7}, {3}, {8}, {1}, {6}, {
          9}, {2}, {5}, {7}, {10}, {3}, {6}, {8}, {11}, {4}, {7}, {12}, {5}, {
          10}, {13}, {6}, {9}, {11}, {14}, {7}, {10}, {12}, {15}, {8}, {11}, {
          16}, {9}, {14}, {10}, {13}, {15}, {11}, {14}, {16}, {12}, {15}}}, 
         Pattern}]}, {
      GraphLayout -> {"GridEmbedding", "Dimension" -> {4, 4}}, 
       VertexLabels -> {
        7 -> Placed["2", Center], 16 -> Placed["5", Center], 13 -> 
         Placed["2", Center], 2 -> Placed["4", Center], 1 -> 
         Placed["3", Center]}, 
       VertexSize -> {
        15 -> 0, 7 -> 0.16, 6 -> 0, 10 -> 0, 4 -> 0, 3 -> 0, 14 -> 0, 9 -> 0, 
         13 -> 0.16, 16 -> 0.4, 8 -> 0, 2 -> 0.32, 12 -> 0, 11 -> 0, 1 -> 
         0.24, 5 -> 0}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGCQAGImKIaAD/bYaQYHysQ5HLDLo9O41AvgkIfpw6UeJo/O
J9cduNSju4dUcXT3ceCg0dVz4OCTGk6E1BNyByH16O4jVhwXTWw8EwonhLkA
kZgulQ==
         "], 0.030239520958083826`]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1., 1.}, 0.12], InsetBox["\<\"3\"\>", {1., 1.},
          BaseStyle->"Graphics"]}, {DiskBox[{1., 2.}, 0.16], 
         InsetBox["\<\"4\"\>", {1., 2.},
          BaseStyle->"Graphics"]}, DiskBox[{1., 3.}, 0.], 
        DiskBox[{1., 4.}, 0.], DiskBox[{2., 1.}, 0.], 
        DiskBox[{2., 2.}, 0.], {DiskBox[{2., 3.}, 0.08], 
         InsetBox["\<\"2\"\>", {2., 3.},
          BaseStyle->"Graphics"]}, DiskBox[{2., 4.}, 0.], 
        DiskBox[{3., 1.}, 0.], DiskBox[{3., 2.}, 0.], DiskBox[{3., 3.}, 0.], 
        DiskBox[{3., 4.}, 0.], {DiskBox[{4., 1.}, 0.08], 
         InsetBox["\<\"2\"\>", {4., 1.},
          BaseStyle->"Graphics"]}, DiskBox[{4., 2.}, 0.], 
        DiskBox[{4., 3.}, 0.], {DiskBox[{4., 4.}, 0.2], 
         InsetBox["\<\"5\"\>", {4., 4.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{383.4, Automatic}]], "Output",
 CellChangeTimes->{
  3.8356028421136656`*^9, {3.8356029551302395`*^9, 3.8356030032036104`*^9}, {
   3.835603083332711*^9, 3.8356031134926577`*^9}, 3.8356031895743484`*^9, 
   3.8356033137649007`*^9, {3.83560352187644*^9, 3.8356035461083665`*^9}, {
   3.8356035818348303`*^9, 3.835603606544647*^9}, 3.835603794660708*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"c7316a34-8423-4f05-b041-63c288572d0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VertexLabels", "\[Rule]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"i", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       GraphicsBox[RectangleBox[{0, 0}],
        ImageSize->{10, 6}], ",", "p"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"ae89fd03-2f2d-49a7-a3e6-2b43bbbe1c53"],

Cell[BoxData[
 RowBox[{"VertexLabels", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       GraphicsBox[RectangleBox[{0, 0}],
        ImageSize->{10, 6}], ",", "p"}], "]"}]}], ",", 
    RowBox[{"2", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       GraphicsBox[RectangleBox[{0, 0}],
        ImageSize->{10, 6}], ",", "p"}], "]"}]}], ",", 
    RowBox[{"3", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       GraphicsBox[RectangleBox[{0, 0}],
        ImageSize->{10, 6}], ",", "p"}], "]"}]}]}], "}"}]}]], "Output",
 CellChangeTimes->{3.8356034695747204`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"df60b073-0421-4b87-99f3-5be2e2c0faa7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"SetProperty", "[", 
    RowBox[{"%", ",", 
     RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{3.8356026424351397`*^9},
 NumberMarks->False,
 CellLabel->"In[9]:=",ExpressionUUID->"dbbf5171-dfc8-41a9-af18-0828c0cfa499"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], ArrowBox[CompressedData["
1:eJxTTMoPSmVmYGCQAGImKIaAD/bYaQYHysQ5HLDLo9O41AvgkIfpw6UeJo/O
J9cduNSju4dUcXT3ceCg0dVz4OCTGk6E1BNyByH16O4jVhwXTWw8EwonhLkA
kZgulQ==
     "], 0.1]}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
    0.7]}], {DiskBox[{1., 1.}, 0.1], 
     InsetBox["1", Offset[{2, 2}, {1.1, 1.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{1., 2.}, 0.1], 
     InsetBox["2", Offset[{2, 2}, {1.1, 2.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{1., 3.}, 0.1], 
     InsetBox["3", Offset[{2, 2}, {1.1, 3.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{1., 4.}, 0.1], 
     InsetBox["4", Offset[{2, 2}, {1.1, 4.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{2., 1.}, 0.1], 
     InsetBox["5", Offset[{2, 2}, {2.1, 1.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{2., 2.}, 0.1], 
     InsetBox["6", Offset[{2, 2}, {2.1, 2.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{2., 3.}, 0.1], 
     InsetBox["7", Offset[{2, 2}, {2.1, 3.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{2., 4.}, 0.1], 
     InsetBox["8", Offset[{2, 2}, {2.1, 4.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{3., 1.}, 0.1], 
     InsetBox["9", Offset[{2, 2}, {3.1, 1.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{3., 2.}, 0.1], 
     InsetBox["10", Offset[{2, 2}, {3.1, 2.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{3., 3.}, 0.1], 
     InsetBox["11", Offset[{2, 2}, {3.1, 3.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{3., 4.}, 0.1], 
     InsetBox["12", Offset[{2, 2}, {3.1, 4.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{4., 1.}, 0.1], 
     InsetBox["13", Offset[{2, 2}, {4.1, 1.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{4., 2.}, 0.1], 
     InsetBox["14", Offset[{2, 2}, {4.1, 2.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{4., 3.}, 0.1], 
     InsetBox["15", Offset[{2, 2}, {4.1, 3.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}, {DiskBox[{4., 4.}, 0.1], 
     InsetBox["16", Offset[{2, 2}, {4.1, 4.1}], ImageScaled[{0, 0}],
      BaseStyle->"Graphics"]}}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  PlotRange->All]], "Output",
 CellChangeTimes->{{3.835602623891575*^9, 3.835602643275356*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"b4c6cd05-d067-4e55-af38-f838b869cd7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VertexSize", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "\[Rule]", "0"}], ",", 
    RowBox[{"2", "\[Rule]", "0"}], ",", 
    RowBox[{"3", "\[Rule]", "0"}], ",", 
    RowBox[{"4", "\[Rule]", "0"}], ",", 
    RowBox[{"5", "\[Rule]", "0"}], ",", 
    RowBox[{"6", "\[Rule]", "0"}], ",", 
    RowBox[{"7", "\[Rule]", "0"}], ",", 
    RowBox[{"8", "\[Rule]", "0"}], ",", 
    RowBox[{"9", "\[Rule]", "0"}], ",", 
    RowBox[{"10", "\[Rule]", "0"}], ",", 
    RowBox[{"11", "\[Rule]", "0"}], ",", 
    RowBox[{"12", "\[Rule]", "0"}], ",", 
    RowBox[{"13", "\[Rule]", "0"}], ",", 
    RowBox[{"14", "\[Rule]", "0"}], ",", 
    RowBox[{"15", "\[Rule]", "0"}], ",", 
    RowBox[{"16", "\[Rule]", "0.5"}]}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.835602705986778*^9, {3.8356028125235977`*^9, 3.8356028260275946`*^9}, {
   3.8356029095240417`*^9, 3.8356029298106785`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"968b2d7c-de23-4874-a3f9-e8cc1fb7fc52"],

Cell[BoxData[
 RowBox[{"VertexSize", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "\[Rule]", "0"}], ",", 
    RowBox[{"2", "\[Rule]", "0"}], ",", 
    RowBox[{"3", "\[Rule]", "0"}], ",", 
    RowBox[{"4", "\[Rule]", "0"}], ",", 
    RowBox[{"5", "\[Rule]", "0"}], ",", 
    RowBox[{"6", "\[Rule]", "0"}], ",", 
    RowBox[{"7", "\[Rule]", "0"}], ",", 
    RowBox[{"8", "\[Rule]", "0"}], ",", 
    RowBox[{"9", "\[Rule]", "0"}], ",", 
    RowBox[{"10", "\[Rule]", "0"}], ",", 
    RowBox[{"11", "\[Rule]", "0"}], ",", 
    RowBox[{"12", "\[Rule]", "0"}], ",", 
    RowBox[{"13", "\[Rule]", "0"}], ",", 
    RowBox[{"14", "\[Rule]", "0"}], ",", 
    RowBox[{"15", "\[Rule]", "0"}], ",", 
    RowBox[{"16", "\[Rule]", "0.5`"}]}], "}"}]}]], "Output",
 CellChangeTimes->{3.8356028264859376`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f5ff79f3-9b4e-4cc0-8468-4290f4ffb043"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"GridGraph", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "4"}], "}"}], ",", 
   RowBox[{"VertexSize", "\[Rule]", "Medium"}]}], "]"}]], "Input",ExpressionUU\
ID->"96a92d9e-65d8-46af-9f21-f9caac64f7f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"i", "\[Rule]", " ", "0.08"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "16"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835602670036422*^9, 3.8356026985706344`*^9}, 
   3.8356028053952265`*^9, {3.8356028588672047`*^9, 3.8356028593791084`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d2c1398b-67fe-4b8d-9f8f-e9c2c7d472dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"2", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"3", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"4", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"5", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"6", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"7", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"8", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"9", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"10", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"11", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"12", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"13", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"14", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"15", "\[Rule]", "0.08`"}], ",", 
   RowBox[{"16", "\[Rule]", "0.08`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.835602699073303*^9, 3.8356028062942924`*^9, 
  3.83560285970076*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"3f150432-0372-47b1-b6b7-5efd9ecbf4a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "=", 
  RowBox[{"GridGraph", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "4"}], "}"}], ",", 
    RowBox[{"VertexSize", "\[Rule]", "0.08"}], ",", 
    RowBox[{"EdgeStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"4", "\[UndirectedEdge]", "8"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"1", "\[UndirectedEdge]", "5"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"3", "\[UndirectedEdge]", "7"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"2", "\[UndirectedEdge]", "6"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"11", "\[UndirectedEdge]", "15"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"10", "\[UndirectedEdge]", "14"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"9", "\[UndirectedEdge]", "13"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"8", "\[UndirectedEdge]", "12"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"3", "\[UndirectedEdge]", "4"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"7", "\[UndirectedEdge]", "8"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"11", "\[UndirectedEdge]", "12"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"2", "\[UndirectedEdge]", "3"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"6", "\[UndirectedEdge]", "7"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"5", "\[UndirectedEdge]", "6"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"9", "\[UndirectedEdge]", "10"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"10", "\[UndirectedEdge]", "11"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"1", "\[UndirectedEdge]", "2"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"15", "\[UndirectedEdge]", "16"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"13", "\[UndirectedEdge]", "14"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"5", "\[UndirectedEdge]", "9"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"6", "\[UndirectedEdge]", "10"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"7", "\[UndirectedEdge]", "11"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"14", "\[UndirectedEdge]", "15"}], "\[Rule]", "Dashed"}], ",", 
       RowBox[{
        RowBox[{"12", "\[UndirectedEdge]", "16"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "}"}]}], ",", 
    RowBox[{"VertexStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", " ", "->", " ", "Blue"}], ",", " ", 
       RowBox[{"8", " ", "->", "Blue"}], ",", 
       RowBox[{"12", " ", "->", " ", "Blue"}], ",", " ", 
       RowBox[{"16", " ", "->", "Blue"}], ",", 
       RowBox[{"5", " ", "->", "Blue"}], ",", 
       RowBox[{"1", " ", "->", "Blue"}], ",", 
       RowBox[{"7", " ", "->", "Blue"}], ",", 
       RowBox[{"3", " ", "->", "Blue"}], ",", 
       RowBox[{"2", " ", "->", "Blue"}], ",", 
       RowBox[{"6", " ", "->", "Blue"}], ",", 
       RowBox[{"11", " ", "->", "Blue"}], ",", 
       RowBox[{"15", " ", "->", "Blue"}], ",", 
       RowBox[{"10", " ", "->", "Blue"}], ",", 
       RowBox[{"14", " ", "->", "Blue"}], ",", 
       RowBox[{"9", " ", "->", "Blue"}], ",", 
       RowBox[{"13", " ", "->", "Blue"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8358716607780204`*^9, 3.8358717105296597`*^9}, 
   3.8358717442943916`*^9, {3.8358718316449165`*^9, 3.835871840840521*^9}, {
   3.8358719627288904`*^9, 3.835872023881084*^9}, {3.8358720604999723`*^9, 
   3.8358724940041475`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"bc7e64d6-8fb9-4a60-acc4-d21d2ca99421"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16}, {Null, 
       SparseArray[
       Automatic, {16, 16}, 0, {
        1, {{0, 2, 5, 8, 10, 13, 17, 21, 24, 27, 31, 35, 38, 40, 43, 46, 
          48}, {{2}, {5}, {1}, {3}, {6}, {2}, {4}, {7}, {3}, {8}, {1}, {6}, {
          9}, {2}, {5}, {7}, {10}, {3}, {6}, {8}, {11}, {4}, {7}, {12}, {5}, {
          10}, {13}, {6}, {9}, {11}, {14}, {7}, {10}, {12}, {15}, {8}, {11}, {
          16}, {9}, {14}, {10}, {13}, {15}, {11}, {14}, {16}, {12}, {15}}}, 
         Pattern}]}, {
      EdgeStyle -> {
        UndirectedEdge[2, 3] -> Dashing[{Small, Small}], 
         UndirectedEdge[9, 10] -> Dashing[{Small, Small}], 
         UndirectedEdge[11, 15] -> {
           RGBColor[1, 0, 0], 
           Thickness[Large]}, UndirectedEdge[3, 7] -> {
           RGBColor[1, 0, 0], 
           Thickness[Large]}, UndirectedEdge[1, 2] -> Dashing[{Small, Small}],
          UndirectedEdge[10, 11] -> Dashing[{Small, Small}], 
         UndirectedEdge[14, 15] -> Dashing[{Small, Small}], 
         UndirectedEdge[7, 11] -> Dashing[{Small, Small}], 
         UndirectedEdge[12, 16] -> {
           RGBColor[1, 0, 0], 
           Thickness[Large]}, UndirectedEdge[6, 10] -> 
         Dashing[{Small, Small}], UndirectedEdge[4, 8] -> {
           RGBColor[1, 0, 0], 
           Thickness[Large]}, UndirectedEdge[3, 4] -> Dashing[{Small, Small}],
          UndirectedEdge[13, 14] -> Dashing[{Small, Small}], 
         UndirectedEdge[6, 7] -> Dashing[{Small, Small}], 
         UndirectedEdge[7, 8] -> Dashing[{Small, Small}], 
         UndirectedEdge[5, 9] -> Dashing[{Small, Small}], 
         UndirectedEdge[2, 6] -> {
           RGBColor[1, 0, 0], 
           Thickness[Large]}, UndirectedEdge[9, 13] -> {
           RGBColor[1, 0, 0], 
           Thickness[Large]}, UndirectedEdge[10, 14] -> {
           RGBColor[1, 0, 0], 
           Thickness[Large]}, UndirectedEdge[15, 16] -> 
         Dashing[{Small, Small}], UndirectedEdge[11, 12] -> 
         Dashing[{Small, Small}], UndirectedEdge[1, 5] -> {
           RGBColor[1, 0, 0], 
           Thickness[Large]}, UndirectedEdge[5, 6] -> Dashing[{Small, Small}],
          UndirectedEdge[8, 12] -> Dashing[{Small, Small}]}, 
       GraphLayout -> {"GridEmbedding", "Dimension" -> {4, 4}}, 
       VertexSize -> {0.08}, 
       VertexStyle -> {
        5 -> RGBColor[0, 0, 1], 15 -> RGBColor[0, 0, 1], 9 -> 
         RGBColor[0, 0, 1], 14 -> RGBColor[0, 0, 1], 6 -> RGBColor[0, 0, 1], 
         2 -> RGBColor[0, 0, 1], 12 -> RGBColor[0, 0, 1], 7 -> 
         RGBColor[0, 0, 1], 10 -> RGBColor[0, 0, 1], 8 -> RGBColor[0, 0, 1], 
         11 -> RGBColor[0, 0, 1], 13 -> RGBColor[0, 0, 1], 1 -> 
         RGBColor[0, 0, 1], 3 -> RGBColor[0, 0, 1], 4 -> RGBColor[0, 0, 1], 
         16 -> RGBColor[0, 0, 1]}}]]}, 
    TagBox[
     GraphicsGroupBox[
      GraphicsComplexBox[{{1., 1.}, {1., 2.}, {1., 3.}, {1., 4.}, {2., 1.}, {
       2., 2.}, {2., 3.}, {2., 4.}, {3., 1.}, {3., 2.}, {3., 3.}, {3., 4.}, {
       4., 1.}, {4., 2.}, {4., 3.}, {4., 4.}}, {
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{1, 2}, 0.04]}}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          {Arrowheads[0.], ArrowBox[{1, 5}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{2, 3}, 0.04]}}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          {Arrowheads[0.], ArrowBox[{2, 6}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{3, 4}, 0.04]}}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          {Arrowheads[0.], ArrowBox[{3, 7}, 0.04]}}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          {Arrowheads[0.], ArrowBox[{4, 8}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{5, 6}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{5, 9}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{6, 7}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{6, 10}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{7, 8}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{7, 11}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{8, 12}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{9, 10}, 0.04]}}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          {Arrowheads[0.], ArrowBox[{9, 13}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{10, 11}, 0.04]}}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          {Arrowheads[0.], ArrowBox[{10, 14}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{11, 12}, 0.04]}}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          {Arrowheads[0.], ArrowBox[{11, 15}, 0.04]}}, 
         {RGBColor[1, 0, 0], Thickness[Large], 
          {Arrowheads[0.], ArrowBox[{12, 16}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{13, 14}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{14, 15}, 0.04]}}, 
         {Dashing[{Small, Small}], 
          {Arrowheads[0.], ArrowBox[{15, 16}, 0.04]}}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
         {RGBColor[0, 0, 1], DiskBox[1, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[2, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[3, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[4, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[5, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[6, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[7, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[8, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[9, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[10, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[11, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[12, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[13, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[14, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[15, 0.04]}, 
         {RGBColor[0, 0, 1], DiskBox[16, 0.04]}}}]],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.835871638664483*^9, 3.8358717108661256`*^9}, 
   3.835871745042652*^9, 3.8358718413208227`*^9, {3.8358719676119175`*^9, 
   3.8358720243872495`*^9}, {3.8358720738117886`*^9, 3.835872099387536*^9}, {
   3.835872130881431*^9, 3.83587216397412*^9}, {3.83587219418048*^9, 
   3.835872219436387*^9}, {3.8358722499592915`*^9, 3.835872313472513*^9}, {
   3.8358723448824563`*^9, 3.8358723944911504`*^9}, {3.8358724280210733`*^9, 
   3.835872494294716*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"0d3da23b-1357-4efa-b810-401cd13bd4bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"SetProperty", "[", 
    RowBox[{"d", ",", 
     RowBox[{"EdgeLabels", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{"\"\<Name\>\"", ",", 
        FractionBox["1.`", "GoldenRatio"]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"VertexLabels", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{"\"\<Name\>\"", ",", 
      FractionBox["1.`", "GoldenRatio"]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835872035865975*^9, 3.835872042144638*^9}},
 NumberMarks->False,
 CellLabel->"In[17]:=",ExpressionUUID->"5fc756ed-0525-4b9f-aaab-27d6e707326e"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
     {Arrowheads[0.], ArrowBox[{{1., 1.}, {1., 2.}}, 0.04]}, InsetBox[
      RowBox[{"1", "\[UndirectedEdge]", "2"}], 
      Offset[{0, 2}, {1., 1.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{1., 1.}, {2., 1.}}, 0.04]}, InsetBox[
      RowBox[{"1", "\[UndirectedEdge]", "5"}], 
      Offset[{0, 2}, {1.618033988749895, 1.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{1., 2.}, {1., 3.}}, 0.04]}, InsetBox[
      RowBox[{"2", "\[UndirectedEdge]", "3"}], 
      Offset[{0, 2}, {1., 2.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{1., 2.}, {2., 2.}}, 0.04]}, InsetBox[
      RowBox[{"2", "\[UndirectedEdge]", "6"}], 
      Offset[{0, 2}, {1.618033988749895, 2.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{1., 3.}, {1., 4.}}, 0.04]}, InsetBox[
      RowBox[{"3", "\[UndirectedEdge]", "4"}], 
      Offset[{0, 2}, {1., 3.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{1., 3.}, {2., 3.}}, 0.04]}, InsetBox[
      RowBox[{"3", "\[UndirectedEdge]", "7"}], 
      Offset[{0, 2}, {1.618033988749895, 3.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], 
      {Arrowheads[0.], ArrowBox[{{1., 4.}, {2., 4.}}, 0.04]}}, InsetBox[
      RowBox[{"4", "\[UndirectedEdge]", "8"}], 
      Offset[{0, 2}, {1.618033988749895, 4.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{2., 1.}, {2., 2.}}, 0.04]}, InsetBox[
      RowBox[{"5", "\[UndirectedEdge]", "6"}], 
      Offset[{0, 2}, {2., 1.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{2., 1.}, {3., 1.}}, 0.04]}, InsetBox[
      RowBox[{"5", "\[UndirectedEdge]", "9"}], 
      Offset[{0, 2}, {2.618033988749895, 1.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{2., 2.}, {2., 3.}}, 0.04]}, InsetBox[
      RowBox[{"6", "\[UndirectedEdge]", "7"}], 
      Offset[{0, 2}, {2., 2.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{2., 2.}, {3., 2.}}, 0.04]}, InsetBox[
      RowBox[{"6", "\[UndirectedEdge]", "10"}], 
      Offset[{0, 2}, {2.618033988749895, 2.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{2., 3.}, {2., 4.}}, 0.04]}, InsetBox[
      RowBox[{"7", "\[UndirectedEdge]", "8"}], 
      Offset[{0, 2}, {2., 3.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{2., 3.}, {3., 3.}}, 0.04]}, InsetBox[
      RowBox[{"7", "\[UndirectedEdge]", "11"}], 
      Offset[{0, 2}, {2.618033988749895, 3.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Dashing[{Small, Small}], 
      {Arrowheads[0.], ArrowBox[{{2., 4.}, {3., 4.}}, 0.04]}}, InsetBox[
      RowBox[{"8", "\[UndirectedEdge]", "12"}], 
      Offset[{0, 2}, {2.618033988749895, 4.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{3., 1.}, {3., 2.}}, 0.04]}, InsetBox[
      RowBox[{"9", "\[UndirectedEdge]", "10"}], 
      Offset[{0, 2}, {3., 1.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{3., 1.}, {4., 1.}}, 0.04]}, InsetBox[
      RowBox[{"9", "\[UndirectedEdge]", "13"}], 
      Offset[{0, 2}, {3.618033988749895, 1.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{3., 2.}, {3., 3.}}, 0.04]}, InsetBox[
      RowBox[{"10", "\[UndirectedEdge]", "11"}], 
      Offset[{0, 2}, {3., 2.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{3., 2.}, {4., 2.}}, 0.04]}, InsetBox[
      RowBox[{"10", "\[UndirectedEdge]", "14"}], 
      Offset[{0, 2}, {3.618033988749895, 2.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{3., 3.}, {3., 4.}}, 0.04]}, InsetBox[
      RowBox[{"11", "\[UndirectedEdge]", "12"}], 
      Offset[{0, 2}, {3., 3.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{3., 3.}, {4., 3.}}, 0.04]}, InsetBox[
      RowBox[{"11", "\[UndirectedEdge]", "15"}], 
      Offset[{0, 2}, {3.618033988749895, 3.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], 
      {Arrowheads[0.], ArrowBox[{{3., 4.}, {4., 4.}}, 0.04]}}, InsetBox[
      RowBox[{"12", "\[UndirectedEdge]", "16"}], 
      Offset[{0, 2}, {3.618033988749895, 4.}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{4., 1.}, {4., 2.}}, 0.04]}, InsetBox[
      RowBox[{"13", "\[UndirectedEdge]", "14"}], 
      Offset[{0, 2}, {4., 1.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{4., 2.}, {4., 3.}}, 0.04]}, InsetBox[
      RowBox[{"14", "\[UndirectedEdge]", "15"}], 
      Offset[{0, 2}, {4., 2.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}, {
     {Arrowheads[0.], ArrowBox[{{4., 3.}, {4., 4.}}, 0.04]}, InsetBox[
      RowBox[{"15", "\[UndirectedEdge]", "16"}], 
      Offset[{0, 2}, {4., 3.618033988749895}], ImageScaled[{0.5, 0}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    {RGBColor[0, 0, 1], DiskBox[{1., 1.}, 0.04]}, 
    {RGBColor[1, 0, 0], DiskBox[{1., 2.}, 0.04]}, DiskBox[{1., 3.}, 0.04], 
    DiskBox[{1., 4.}, 0.04], DiskBox[{2., 1.}, 0.04], DiskBox[{2., 2.}, 0.04],
     DiskBox[{2., 3.}, 0.04], DiskBox[{2., 4.}, 0.04], 
    DiskBox[{3., 1.}, 0.04], DiskBox[{3., 2.}, 0.04], DiskBox[{3., 3.}, 0.04],
     DiskBox[{3., 4.}, 0.04], DiskBox[{4., 1.}, 0.04], 
    DiskBox[{4., 2.}, 0.04], DiskBox[{4., 3.}, 0.04], 
    DiskBox[{4., 4.}, 0.04]}},
  VertexLabels -> Placed["Name", 0.6180339887498948],
  FormatType->TraditionalForm,
  FrameTicks->None,
  PlotRange->All]], "Output",
 CellChangeTimes->{3.835871947662474*^9, 3.83587204249117*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"57ef365a-8d72-4542-bff1-7ebb0e7494b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EdgeRules", "[", "d", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[6]:=",ExpressionUUID->"79196c56-6be5-4c3a-8df2-892517b3924b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "\[Rule]", "2"}], ",", 
   RowBox[{"1", "\[Rule]", "5"}], ",", 
   RowBox[{"2", "\[Rule]", "3"}], ",", 
   RowBox[{"2", "\[Rule]", "6"}], ",", 
   RowBox[{"3", "\[Rule]", "4"}], ",", 
   RowBox[{"3", "\[Rule]", "7"}], ",", 
   RowBox[{"4", "\[Rule]", "8"}], ",", 
   RowBox[{"5", "\[Rule]", "6"}], ",", 
   RowBox[{"5", "\[Rule]", "9"}], ",", 
   RowBox[{"6", "\[Rule]", "7"}], ",", 
   RowBox[{"6", "\[Rule]", "10"}], ",", 
   RowBox[{"7", "\[Rule]", "8"}], ",", 
   RowBox[{"7", "\[Rule]", "11"}], ",", 
   RowBox[{"8", "\[Rule]", "12"}], ",", 
   RowBox[{"9", "\[Rule]", "10"}], ",", 
   RowBox[{"9", "\[Rule]", "13"}], ",", 
   RowBox[{"10", "\[Rule]", "11"}], ",", 
   RowBox[{"10", "\[Rule]", "14"}], ",", 
   RowBox[{"11", "\[Rule]", "12"}], ",", 
   RowBox[{"11", "\[Rule]", "15"}], ",", 
   RowBox[{"12", "\[Rule]", "16"}], ",", 
   RowBox[{"13", "\[Rule]", "14"}], ",", 
   RowBox[{"14", "\[Rule]", "15"}], ",", 
   RowBox[{"15", "\[Rule]", "16"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8358716896868477`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"566bb9c7-f237-4647-9949-34decdb366b1"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.835871681820341*^9, 
  3.835871683107554*^9}},ExpressionUUID->"22aaab14-7320-416e-8c75-\
733695e778f7"]
},
WindowSize->{571.8, 524.4},
WindowMargins->{{124.8, Automatic}, {Automatic, 9.6}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 13, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3219d4d1-222e-419c-9eea-7503b68ffb88"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[583, 22, 635, 13, 28, "Input",ExpressionUUID->"cda586e6-dcc8-4f25-9c84-a7aebb2112e0"],
Cell[1221, 37, 2244, 41, 376, "Output",ExpressionUUID->"dfd46ac7-83af-429b-b2e3-102dbddf99d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3502, 83, 2425, 59, 143, "Input",ExpressionUUID->"d674bf42-fb2a-48d5-8ee2-892133c8097d"],
Cell[5930, 144, 2965, 57, 395, "Output",ExpressionUUID->"c7316a34-8423-4f05-b041-63c288572d0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8932, 206, 412, 11, 28, "Input",ExpressionUUID->"ae89fd03-2f2d-49a7-a3e6-2b43bbbe1c53"],
Cell[9347, 219, 727, 20, 52, "Output",ExpressionUUID->"df60b073-0421-4b87-99f3-5be2e2c0faa7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10111, 244, 381, 9, 28, "Input",ExpressionUUID->"dbbf5171-dfc8-41a9-af18-0828c0cfa499"],
Cell[10495, 255, 2561, 45, 376, "Output",ExpressionUUID->"b4c6cd05-d067-4e55-af38-f838b869cd7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13093, 305, 984, 23, 67, "Input",ExpressionUUID->"968b2d7c-de23-4874-a3f9-e8cc1fb7fc52"],
Cell[14080, 330, 881, 21, 52, "Output",ExpressionUUID->"f5ff79f3-9b4e-4cc0-8468-4290f4ffb043"]
}, Open  ]],
Cell[14976, 354, 235, 6, 28, "Input",ExpressionUUID->"96a92d9e-65d8-46af-9f21-f9caac64f7f9"],
Cell[CellGroupData[{
Cell[15236, 364, 404, 8, 28, "Input",ExpressionUUID->"d2c1398b-67fe-4b8d-9f8f-e9c2c7d472dc"],
Cell[15643, 374, 933, 21, 71, "Output",ExpressionUUID->"3f150432-0372-47b1-b6b7-5efd9ecbf4a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16613, 400, 4236, 97, 276, "Input",ExpressionUUID->"bc7e64d6-8fb9-4a60-acc4-d21d2ca99421"],
Cell[20852, 499, 7141, 140, 399, "Output",ExpressionUUID->"0d3da23b-1357-4efa-b810-401cd13bd4bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28030, 644, 666, 16, 83, "Input",ExpressionUUID->"5fc756ed-0525-4b9f-aaab-27d6e707326e"],
Cell[28699, 662, 6368, 116, 369, "Output",ExpressionUUID->"57ef365a-8d72-4542-bff1-7ebb0e7494b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35104, 783, 161, 3, 28, "Input",ExpressionUUID->"79196c56-6be5-4c3a-8df2-892517b3924b"],
Cell[35268, 788, 1156, 28, 71, "Output",ExpressionUUID->"566bb9c7-f237-4647-9949-34decdb366b1"]
}, Open  ]],
Cell[36439, 819, 152, 3, 28, "Input",ExpressionUUID->"22aaab14-7320-416e-8c75-733695e778f7"]
}
]
*)



==> Old/yukawa-.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='WolframDesktop 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       161,          7]
NotebookDataLength[     87416,       2386]
NotebookOptionsPosition[     82697,       2297]
NotebookOutlinePosition[     83094,       2313]
CellTagsIndexPosition[     83051,       2310]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Laplacian", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
    "\"\<Spherical\>\""}], "]"}], "\[Equal]", 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Theta]", ",", "z"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8181647368651342`*^9, 3.8181647447288723`*^9}, {
  3.818164847171821*^9, 3.818164875230953*^9}, {3.8181649336152697`*^9, 
  3.818164933787171*^9}, {3.818165132380267*^9, 
  3.81816513835916*^9}},ExpressionUUID->"c7e64947-79aa-4382-ae98-\
c1506dfb0b04"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], "r"], "+", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "r"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "r"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "r"], "+", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}]}], ")"}]}], "r"], 
   "+", 
   RowBox[{
    SuperscriptBox["f", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"DiracDelta", "[", "r", "]"}], ",", 
    RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], ",", 
    RowBox[{"DiracDelta", "[", "z", "]"}]}], "}"}]}]], "Output",
 CellChangeTimes->{{3.818164850526574*^9, 3.818164875618162*^9}, 
   3.818164934254335*^9},
 CellLabel->
  "Out[1381]=",ExpressionUUID->"bce8abf7-7383-4298-be49-91cbcff1837d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{"%1381", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Theta]"}], "}"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[1382]:=",ExpressionUUID->"ac4509ac-b171-4e0a-935c-23a064f8d3ee"],

Cell[BoxData[
 TemplateBox[{
  "DSolve", "nolist", 
   "\"List encountered within \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"f\\\
\", TagBox[RowBox[{\\\"(\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"2\\\", \
\\\",\\\", \\\"0\\\"}], \\\")\\\"}], Derivative], Rule[MultilineFunction, \
None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\",\\\", \\\"\[Theta]\\\", \\\",\\\", \
\\\"z\\\"}], \\\"]\\\"}], \\\"r\\\"], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\
\\\", TagBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\")\\\"}], Derivative], Rule[MultilineFunction, \
None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\",\\\", \\\"\[Theta]\\\", \\\",\\\", \
\\\"z\\\"}], \\\"]\\\"}]}], \\\"r\\\"], \\\"+\\\", \
FractionBox[RowBox[{RowBox[{\\\"Csc\\\", \\\"[\\\", \\\"\[Theta]\\\", \\\"]\\\
\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{RowBox[{\\\"Csc\\\", \\\"[\\\", \\\"\[Theta]\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{SuperscriptBox[\\\"f\\\", \
TagBox[RowBox[{\\\"(\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"2\\\"}], \\\")\\\"}], Derivative], Rule[MultilineFunction, None]], \
\\\"[\\\", RowBox[{\\\"r\\\", \\\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"z\\\
\"}], \\\"]\\\"}]}], \\\"r\\\"], \\\"+\\\", \
FractionBox[RowBox[{RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]\\\", \\\"]\\\
\"}], \\\" \\\", RowBox[{SuperscriptBox[\\\"f\\\", TagBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], Derivative], \
Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\",\\\", \\\"\
\[Theta]\\\", \\\",\\\", \\\"z\\\"}], \\\"]\\\"}]}], \\\"r\\\"], \\\"+\\\", \
RowBox[{RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]\\\", \\\"]\\\"}], \\\" \
\\\", RowBox[{SuperscriptBox[\\\"f\\\", TagBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \
Derivative], Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\
\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"z\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"r\\\"], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \
TagBox[RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"0\\\"}], \\\")\\\"}], Derivative], Rule[MultilineFunction, None]], \
\\\"[\\\", RowBox[{\\\"r\\\", \\\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"z\\\
\"}], \\\"]\\\"}]}], \\\"\[Equal]\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"DiracDelta\\\", \\\"[\\\", \\\"r\\\", \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"DiracDelta\\\", \\\"[\\\", \\\"\[Theta]\\\", \
\\\"]\\\"}], \\\",\\\", RowBox[{\\\"DiracDelta\\\", \\\"[\\\", \\\"z\\\", \
\\\"]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}]\\). There should be no lists on \
either side of the equations.\"", 2, 1382, 4, 31256332543457349733, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.818164935821383*^9},
 CellLabel->
  "During evaluation of \
In[1382]:=",ExpressionUUID->"c1ce22e2-07fd-4cca-8500-336419702526"],

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], "r"], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "r"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "r"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "r"], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}]}], ")"}]}], "r"],
      "+", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "\[Equal]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DiracDelta", "[", "r", "]"}], ",", 
      RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], ",", 
      RowBox[{"DiracDelta", "[", "z", "]"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "z"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Theta]"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.818164935833802*^9},
 CellLabel->
  "Out[1382]=",ExpressionUUID->"48c16998-7738-46ce-bd6a-c4377bf14afc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Laplacian", "[", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}], ",", 
      "\"\<Spherical\>\""}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"m", "^", "2"}], "  ", 
    RowBox[{"f", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], "==", 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.818164947486827*^9, 3.818165058612232*^9}, {
  3.818165106281884*^9, 3.81816510951486*^9}, {3.818165147873958*^9, 
  3.818165174012073*^9}},
 CellLabel->
  "In[1398]:=",ExpressionUUID->"3fef182f-d080-493a-9faa-28830d9a6ba0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"f", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["f", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "r"], "+", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], "+", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
    "r"], "-", 
   RowBox[{
    SuperscriptBox["f", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "\[Equal]", 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8181651743212347`*^9},
 CellLabel->
  "Out[1398]=",ExpressionUUID->"2bd468ae-bce8-4ce5-98ef-6b6421c7bea6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{"%1398", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[1399]:=",ExpressionUUID->"feea6db5-ac3d-454c-896d-a761bbd1a408"],

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "r"], "+", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "r"], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}]}], ")"}]}], 
      "r"], "-", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "\[Equal]", 
    RowBox[{"DiracDelta", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.818165176122189*^9},
 CellLabel->
  "Out[1399]=",ExpressionUUID->"1da5fc73-4ce1-4802-b46b-83e52ae67b83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Laplacian", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}], ",", 
      "\"\<Spherical\>\""}], "]"}], "\[Equal]", 
    RowBox[{"4", " ", "\[Pi]", " ", 
     RowBox[{"\[Rho]", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.818165227123373*^9, 3.818165227125659*^9}},
 CellLabel->
  "In[1400]:=",ExpressionUUID->"59fbefcb-76ba-4a1e-9d95-80fd09ef27c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
    SuperscriptBox["r", "2"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
    SuperscriptBox["r", "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["V", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
    SuperscriptBox["r", "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{
      SuperscriptBox["V", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "r"], "+", 
   
   RowBox[{
    SuperscriptBox["V", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "\[Equal]", 
  RowBox[{"4", " ", "\[Pi]", " ", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.8181652401471777`*^9},
 CellLabel->
  "Out[1400]=",ExpressionUUID->"28af4a20-2cb2-4d25-bc7b-dc32e7b0658a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eqn", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"V", "[", "#1", "]"}], "&"}], ")"}]}], ",", 
       RowBox[{"\[Rho]", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#1", "^", "n"}], "&"}], ")"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"V", "[", "r", "]"}], ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.8181652453463917`*^9, 3.818165245348618*^9}},
 CellLabel->
  "In[1401]:=",ExpressionUUID->"71d7de7a-66fd-4902-b422-dcba833c1917"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"V", "[", "r", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox["r", 
        RowBox[{"2", "+", "n"}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "n"}], ")"}]}]], "-", 
     FractionBox[
      TemplateBox[{"1"},
       "C"], "r"], "+", 
     TemplateBox[{"2"},
      "C"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.818165245979732*^9},
 CellLabel->
  "Out[1401]=",ExpressionUUID->"f0bf79d3-a84a-4f17-94f1-2e0ca62278fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn2", "=", 
  RowBox[{"-", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Laplacian", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}], ",", 
        "\"\<Spherical\>\""}], "]"}], "+", 
      RowBox[{
       RowBox[{"m", "^", "2"}], " ", 
       RowBox[{"\[Phi]", "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
     "\[Equal]", " ", 
     RowBox[{"DiracDelta", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8181652639519653`*^9, 3.818165319734268*^9}, {
  3.8181653648307467`*^9, 3.818165373215645*^9}},
 CellLabel->
  "In[1404]:=",ExpressionUUID->"961cf230-d211-41b3-9735-43a486cc1a88"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "r"], 
     "+", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "\[Equal]", 
    RowBox[{"DiracDelta", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.818165320104536*^9, 3.818165374444723*^9},
 CellLabel->
  "Out[1404]=",ExpressionUUID->"dc6fd05c-2f22-47e7-bb53-b2eb37387bc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
        ")"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "r", "]"}], " ", 
       RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8181654205976152`*^9, 3.818165450834478*^9}, 
   3.818165496995513*^9},
 CellLabel->
  "In[1410]:=",ExpressionUUID->"258fdd33-f102-4d69-8d29-9cee7f31131a"],

Cell[BoxData[
 TemplateBox[{
  "DSolve", "deqn", 
   "\"Equation or list of equations expected instead of \
\\!\\(\\*RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{RowBox[{SuperscriptBox[\\\"m\\\", \\\"2\\\"], \
\\\" \\\", SuperscriptBox[\\\"r\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"\[Phi]\\\", \\\"[\\\", RowBox[{\\\"r\\\", \\\",\\\", \\\"\[Theta]\
\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[RowBox[{\\\"Csc\\\", \\\"[\\\", \\\"\[Theta]\\\", \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \
TagBox[RowBox[{\\\"(\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"2\\\"}], \\\")\\\"}], Derivative], Rule[MultilineFunction, None]], \
\\\"[\\\", RowBox[{\\\"r\\\", \\\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\
\[CurlyPhi]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"Cot\\\", \
\\\"[\\\", \\\"\[Theta]\\\", \\\"]\\\"}], \\\" \\\", \
RowBox[{SuperscriptBox[\\\"\[Phi]\\\", TagBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \
Derivative], Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\
\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", TagBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \
Derivative], Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\
\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"r\\\", \\\" \\\", \
RowBox[{SuperscriptBox[\\\"\[Phi]\\\", TagBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \
Derivative], Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\
\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"r\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{SuperscriptBox[\\\"\[Phi]\\\", TagBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \
Derivative], Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\
\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}]}]}], \
SuperscriptBox[\\\"r\\\", \\\"2\\\"]], \\\"\[Equal]\\\", \
RowBox[{RowBox[{\\\"DiracDelta\\\", \\\"[\\\", \\\"r\\\", \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"DiracDelta\\\", \\\"[\\\", \\\"\[Theta]\\\", \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"DiracDelta\\\", \\\"[\\\", \\\"\[CurlyPhi]\\\", \
\\\"]\\\"}]}]}], \\\")\\\"}]}]\\) in the first argument \
\\!\\(\\*RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{RowBox[{SuperscriptBox[\\\"m\\\", \\\"2\\\"], \
\\\" \\\", SuperscriptBox[\\\"r\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"\[Phi]\\\", \\\"[\\\", RowBox[{\\\"r\\\", \\\",\\\", \\\"\[Theta]\
\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[RowBox[{\\\"Csc\\\", \\\"[\\\", \\\"\[Theta]\\\", \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", \
TagBox[RowBox[{\\\"(\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \
\\\"2\\\"}], \\\")\\\"}], Derivative], Rule[MultilineFunction, None]], \
\\\"[\\\", RowBox[{\\\"r\\\", \\\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\
\[CurlyPhi]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"Cot\\\", \
\\\"[\\\", \\\"\[Theta]\\\", \\\"]\\\"}], \\\" \\\", \
RowBox[{SuperscriptBox[\\\"\[Phi]\\\", TagBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \
Derivative], Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\
\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"\[Phi]\\\", TagBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"2\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \
Derivative], Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\
\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"r\\\", \\\" \\\", \
RowBox[{SuperscriptBox[\\\"\[Phi]\\\", TagBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \
Derivative], Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\
\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"r\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{SuperscriptBox[\\\"\[Phi]\\\", TagBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\")\\\"}], \
Derivative], Rule[MultilineFunction, None]], \\\"[\\\", RowBox[{\\\"r\\\", \\\
\",\\\", \\\"\[Theta]\\\", \\\",\\\", \\\"\[CurlyPhi]\\\"}], \\\"]\\\"}]}]}], \
SuperscriptBox[\\\"r\\\", \\\"2\\\"]], \\\"\[Equal]\\\", \
RowBox[{RowBox[{\\\"DiracDelta\\\", \\\"[\\\", \\\"r\\\", \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"DiracDelta\\\", \\\"[\\\", \\\"\[Theta]\\\", \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"DiracDelta\\\", \\\"[\\\", \\\"\[CurlyPhi]\\\", \
\\\"]\\\"}]}]}], \\\")\\\"}]}]\\).\"", 2, 1410, 10, 31256332543457349733, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.818165438830039*^9, 3.818165451350834*^9}, 
   3.818165499611081*^9},
 CellLabel->
  "During evaluation of \
In[1410]:=",ExpressionUUID->"013d4ae4-47fc-4084-bb99-fe0707309cfb"],

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"2", ",", "0", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
        ")"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "r", "]"}], " ", 
       RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.8181654388419*^9, 3.81816545136157*^9}, 
   3.818165499620297*^9},
 CellLabel->
  "Out[1410]=",ExpressionUUID->"8d58b18d-5c64-4ff6-9796-a51b9ad18df1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"y", "'"}], "[", "x", "]"}], "+", 
     RowBox[{"y", "[", "x", "]"}]}], "\[Equal]", 
    RowBox[{"a", " ", 
     RowBox[{"Sin", "[", "x", "]"}]}]}], ",", 
   RowBox[{"y", "[", "x", "]"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.8181653922245626`*^9, 
  3.818165417236429*^9}},ExpressionUUID->"71171e1a-a49a-40b0-a378-\
a3803d7bd33d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Laplacian", "[", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}], ",", 
       "\"\<Spherical\>\""}], "]"}], "+", 
     RowBox[{
      RowBox[{"m", "^", "2"}], " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
    "\[Equal]", " ", 
    RowBox[{"DiracDelta", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[1407]:=",ExpressionUUID->"1dcd826d-fc84-487a-a1d8-10d5dfe6d656"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "r"], 
     "+", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "\[Equal]", 
    RowBox[{"DiracDelta", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.818165470027738*^9},
 CellLabel->
  "Out[1407]=",ExpressionUUID->"90ceacb0-f8f4-493b-8628-b00708d8830c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "%1407", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[1408]:=",ExpressionUUID->"3ab40e9d-d5c9-455d-8f6e-6a8d841fa1fe"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"DiracDelta", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8181654721689672`*^9},
 CellLabel->
  "Out[1408]=",ExpressionUUID->"a4508eab-3a75-49e6-8075-ccb701ebf168"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FunctionExpand", "[", "%1408", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[1409]:=",ExpressionUUID->"98e1bb13-064e-4f01-ac43-140180cddc17"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"DiracDelta", "[", "r", "]"}], " ", 
     RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.818165480729801*^9},
 CellLabel->
  "Out[1409]=",ExpressionUUID->"fa6b1a23-19c0-472c-9792-4b9efc709f69"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"DiracDelta", "[", "r", "]"}], " ", 
     RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}]}]}], ")"}]}]], "Input",Ex\
pressionUUID->"f1a7dc6d-8a2a-41d5-beef-4dddcf552270"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DiracDelta", "[", "r", "]"}], " ", 
  RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
  RowBox[{
   RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", "^", "2"}], " ", 
     RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8181661632170753`*^9, 3.8181661763588123`*^9}},
 CellLabel->
  "In[1411]:=",ExpressionUUID->"f34efa1d-4ce6-4dd7-a17a-fb3b907d1030"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
   RowBox[{"DiracDelta", "[", "r", "]"}], " ", 
   RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}]}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{3.8181661769053783`*^9},
 CellLabel->
  "Out[1411]=",ExpressionUUID->"a027e0e3-b257-4e1f-a23d-a902bcaff25f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["m", "2"]}], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
     RowBox[{"2", " ", "r", " ", 
      RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"DiracDelta", "[", "r", "]"}], " ", 
     RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}]}]}], ",", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
   RowBox[{"{", "r", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.81816619695308*^9, 3.818166236630867*^9}, {
  3.818166295940567*^9, 3.818166299445623*^9}},
 CellLabel->
  "In[1417]:=",ExpressionUUID->"d2a4e54a-7618-498a-b088-0fc91e4dca66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "r"}]], " ", 
       TemplateBox[{"1"},
        "C"]}], "r"], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "m", " ", "r"}]], " ", 
       TemplateBox[{"2"},
        "C"]}], 
      RowBox[{"2", " ", "m", " ", "r"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "m", " ", "r"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m", " ", 
         TemplateBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "m", " ", 
                 RowBox[{"K", "[", "1", "]"}]}]], " ", 
              SuperscriptBox[
               RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", 
                    RowBox[{"K", "[", "1", "]"}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", 
                    RowBox[{"K", "[", "1", "]"}], "]"}]}], "-", 
                  RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "1", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "-", 
                  RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Theta]"}], "-", "\[CurlyPhi]"}], 
                    "]"}], " ", 
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "1", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "+", 
                  RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Theta]"}], "+", "\[CurlyPhi]"}], 
                    "]"}], " ", 
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "1", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "-", 
                  RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "1", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "-", 
                  RowBox[{
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Theta]"}], "-", "\[CurlyPhi]"}], 
                    "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "1", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "+", 
                  RowBox[{
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Theta]"}], "+", "\[CurlyPhi]"}], 
                    "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "1", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
            RowBox[{"8", " ", "m", " ", 
              RowBox[{"K", "[", "1", "]"}]}]], 
           RowBox[{"K", "[", "1", "]"}], "1", "r"},
          "InactiveIntegrate",
          DisplayFunction->(RowBox[{
             SubsuperscriptBox[
              StyleBox["\[Integral]", "Inactive"], #3, #4], 
             RowBox[{#, 
               RowBox[{
                 StyleBox["\[DifferentialD]", "Inactive"], #2}]}]}]& ),
          InterpretationFunction->(RowBox[{
             RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
             RowBox[{#, ",", 
               RowBox[{"{", 
                 RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", "r"}]], " ", 
         TemplateBox[{
           FractionBox[
            RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", 
                 RowBox[{"K", "[", "2", "]"}]}]], " ", 
              SuperscriptBox[
               RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", 
                    RowBox[{"K", "[", "2", "]"}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"DiracDelta", "[", 
                    RowBox[{"K", "[", "2", "]"}], "]"}]}], "-", 
                  RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "2", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "-", 
                  RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Theta]"}], "-", "\[CurlyPhi]"}], 
                    "]"}], " ", 
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "2", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "+", 
                  RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Theta]"}], "+", "\[CurlyPhi]"}], 
                    "]"}], " ", 
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "2", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "-", 
                  RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "2", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "-", 
                  RowBox[{
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Theta]"}], "-", "\[CurlyPhi]"}], 
                    "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "2", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}], "+", 
                  RowBox[{
                    RowBox[{"Csc", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"2", " ", "\[Theta]"}], "+", "\[CurlyPhi]"}], 
                    "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2", ",", "0"}], ")"}], Derivative], 
                    MultilineFunction -> None], "[", 
                    RowBox[{
                    RowBox[{"K", "[", "2", "]"}], ",", "\[Theta]", ",", 
                    "\[CurlyPhi]"}], "]"}]}]}], ")"}]}], 
            RowBox[{"4", " ", 
              RowBox[{"K", "[", "2", "]"}]}]], 
           RowBox[{"K", "[", "2", "]"}], "1", "r"},
          "InactiveIntegrate",
          DisplayFunction->(RowBox[{
             SubsuperscriptBox[
              StyleBox["\[Integral]", "Inactive"], #3, #4], 
             RowBox[{#, 
               RowBox[{
                 StyleBox["\[DifferentialD]", "Inactive"], #2}]}]}]& ),
          InterpretationFunction->(RowBox[{
             RowBox[{"Inactive", "[", "Integrate", "]"}], "[", 
             RowBox[{#, ",", 
               RowBox[{"{", 
                 RowBox[{#2, ",", #3, ",", #4}], "}"}]}], "]"}]& )]}]}], 
       ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.818166199237836*^9, 3.818166212891569*^9}, 
   3.818166307783205*^9},
 CellLabel->
  "Out[1417]=",ExpressionUUID->"7403f354-2dbf-43e3-b9ee-ca18befc3bdb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "^", "2"}], " ", 
  RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], "*", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
      ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.818166242896062*^9, 3.818166260040133*^9}},
 CellLabel->
  "In[1414]:=",ExpressionUUID->"39f293d3-6a5a-4716-94f6-97b25fc7baaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.818166261347645*^9},
 CellLabel->
  "Out[1414]=",ExpressionUUID->"064c9d0d-f607-4970-b937-65e3094d015a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
     RowBox[{"2", " ", "r", " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}],
   "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[1415]:=",ExpressionUUID->"5e377046-c2b4-4d1f-aca9-c04d766759f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.818166266986979*^9},
 CellLabel->
  "Out[1415]=",ExpressionUUID->"427d4d0b-de84-49dd-bbc4-4689eba031f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "+", 
     RowBox[{"2", " ", "r", " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}],
   "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[1416]:=",ExpressionUUID->"ed04f670-4001-422f-9be6-3ec3d8045edb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["m", "2"]}], " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"], " ", 
   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
  RowBox[{"2", " ", "r", " ", 
   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Phi]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.818166271705758*^9},
 CellLabel->
  "Out[1416]=",ExpressionUUID->"6b703514-2429-421f-9097-560068e96069"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Laplacian", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], "]"}]}],
      "+", 
     RowBox[{
      RowBox[{"m", "^", "2"}], " ", "*", " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], ")"}], 
   RowBox[{"r", "^", "2"}], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "\[Equal]", 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8181673837410927`*^9, 3.818167511912094*^9}},
 CellLabel->
  "In[1427]:=",ExpressionUUID->"54247bb9-2bfc-4cef-a701-4f40fdaab33b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"\[Phi]", "[", 
       RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["\[Phi]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ")"}]}], 
  "\[Equal]", 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8181673946034184`*^9, 3.8181674069658213`*^9}, 
   3.818167439087452*^9, {3.8181674692422857`*^9, 3.818167512410627*^9}},
 CellLabel->
  "Out[1427]=",ExpressionUUID->"36be2062-d9a3-47d0-9aeb-bf9eb9a8814a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ")"}]}], 
    "\[Equal]", 
    RowBox[{"DiracDelta", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[1428]:=",ExpressionUUID->"c267332b-b81c-440e-b5db-5aaf73b6b080"],

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox["\[Phi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ")"}]}], 
    "\[Equal]", 
    RowBox[{"DiracDelta", "[", 
     RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.818167513884329*^9},
 CellLabel->
  "Out[1428]=",ExpressionUUID->"b096f51b-ea91-4a1f-9147-f65ba15a5b54"]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"06581a2d-8edc-4598-b75b-19d79f6ed49b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[583, 22, 676, 16, 30, "Input",ExpressionUUID->"c7e64947-79aa-4382-ae98-c1506dfb0b04"],
Cell[1262, 40, 2461, 76, 138, "Output",ExpressionUUID->"bce8abf7-7383-4298-be49-91cbcff1837d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3760, 121, 711, 19, 30, "Input",ExpressionUUID->"ac4509ac-b171-4e0a-935c-23a064f8d3ee"],
Cell[4474, 142, 3005, 45, 105, "Message",ExpressionUUID->"c1ce22e2-07fd-4cca-8500-336419702526"],
Cell[7482, 189, 3130, 91, 165, "Output",ExpressionUUID->"48c16998-7738-46ce-bd6a-c4377bf14afc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10649, 285, 806, 21, 30, "Input",ExpressionUUID->"3fef182f-d080-493a-9faa-28830d9a6ba0"],
Cell[11458, 308, 2484, 76, 138, "Output",ExpressionUUID->"2bd468ae-bce8-4ce5-98ef-6b6421c7bea6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13979, 389, 751, 19, 52, "Input",ExpressionUUID->"feea6db5-ac3d-454c-896d-a761bbd1a408"],
Cell[14733, 410, 3243, 92, 165, "Output",ExpressionUUID->"1da5fc73-4ce1-4802-b46b-83e52ae67b83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18013, 507, 664, 17, 30, "Input",ExpressionUUID->"59fbefcb-76ba-4a1e-9d95-80fd09ef27c4"],
Cell[18680, 526, 1940, 62, 98, "Output",ExpressionUUID->"28af4a20-2cb2-4d25-bc7b-dc32e7b0658a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20657, 593, 633, 18, 30, "Input",ExpressionUUID->"71d7de7a-66fd-4902-b422-dcba833c1917"],
Cell[21293, 613, 648, 22, 55, "Output",ExpressionUUID->"f0bf79d3-a84a-4f17-94f1-2e0ca62278fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21978, 640, 909, 24, 73, "Input",ExpressionUUID->"961cf230-d211-41b3-9735-43a486cc1a88"],
Cell[22890, 666, 2266, 68, 103, "Output",ExpressionUUID->"dc6fd05c-2f22-47e7-bb53-b2eb37387bc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25193, 739, 2832, 77, 138, "Input",ExpressionUUID->"258fdd33-f102-4d69-8d29-9cee7f31131a"],
Cell[28028, 818, 5485, 80, 197, "Message",ExpressionUUID->"013d4ae4-47fc-4084-bb99-fe0707309cfb"],
Cell[33516, 900, 2828, 77, 140, "Output",ExpressionUUID->"8d58b18d-5c64-4ff6-9796-a51b9ad18df1"]
}, Open  ]],
Cell[36359, 980, 447, 13, 30, "Input",ExpressionUUID->"71171e1a-a49a-40b0-a378-a3803d7bd33d"],
Cell[CellGroupData[{
Cell[36831, 997, 746, 21, 52, "Input",ExpressionUUID->"1dcd826d-fc84-487a-a1d8-10d5dfe6d656"],
Cell[37580, 1020, 2244, 68, 103, "Output",ExpressionUUID->"90ceacb0-f8f4-493b-8628-b00708d8830c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39861, 1093, 170, 4, 30, "Input",ExpressionUUID->"3ab40e9d-d5c9-455d-8f6e-6a8d841fa1fe"],
Cell[40034, 1099, 2345, 68, 88, "Output",ExpressionUUID->"a4508eab-3a75-49e6-8075-ccb701ebf168"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42416, 1172, 176, 4, 30, "Input",ExpressionUUID->"98e1bb13-064e-4f01-ac43-140180cddc17"],
Cell[42595, 1178, 2419, 69, 88, "Output",ExpressionUUID->"fa6b1a23-19c0-472c-9792-4b9efc709f69"]
}, Open  ]],
Cell[45029, 1250, 2349, 67, 108, "Input",ExpressionUUID->"f1a7dc6d-8a2a-41d5-beef-4dddcf552270"],
Cell[CellGroupData[{
Cell[47403, 1321, 483, 12, 30, "Input",ExpressionUUID->"f34efa1d-4ce6-4dd7-a17a-fb3b907d1030"],
Cell[47889, 1335, 415, 10, 52, "Output",ExpressionUUID->"a027e0e3-b257-4e1f-a23d-a902bcaff25f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48341, 1350, 2788, 77, 98, "Input",ExpressionUUID->"d2a4e54a-7618-498a-b088-0fc91e4dca66"],
Cell[51132, 1429, 12570, 278, 320, "Output",ExpressionUUID->"7403f354-2dbf-43e3-b9ee-ca18befc3bdb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63739, 1712, 2336, 67, 107, "Input",ExpressionUUID->"39f293d3-6a5a-4716-94f6-97b25fc7baaa"],
Cell[66078, 1781, 2017, 62, 60, "Output",ExpressionUUID->"064c9d0d-f607-4970-b937-65e3094d015a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68132, 1848, 2086, 63, 79, "Input",ExpressionUUID->"5e377046-c2b4-4d1f-aca9-c04d766759f3"],
Cell[70221, 1913, 2017, 62, 60, "Output",ExpressionUUID->"427d4d0b-de84-49dd-bbc4-4689eba031f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72275, 1980, 2084, 63, 79, "Input",ExpressionUUID->"ed04f670-4001-422f-9be6-3ec3d8045edb"],
Cell[74362, 2045, 2148, 65, 56, "Output",ExpressionUUID->"6b703514-2429-421f-9097-560068e96069"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76547, 2115, 867, 23, 30, "Input",ExpressionUUID->"54247bb9-2bfc-4cef-a701-4f40fdaab33b"],
Cell[77417, 2140, 1452, 41, 58, "Output",ExpressionUUID->"36be2062-d9a3-47d0-9aeb-bf9eb9a8814a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78906, 2186, 1875, 53, 56, "Input",ExpressionUUID->"c267332b-b81c-440e-b5db-5aaf73b6b080"],
Cell[80784, 2241, 1897, 53, 60, "Output",ExpressionUUID->"b096f51b-ea91-4a1f-9147-f65ba15a5b54"]
}, Open  ]]
}
]
*)


